Electron Energy Distributions in the Extended Gas Nebulae associated with High-z AGN: Maxwell-Boltzmann vs. kappa distributions

Emission line observations together with photoionization models provide important information about the ionization mechanisms, densities, temperatures, and metallicities in AGN-ionized gas. Photoionization models usually assume Maxwell-Boltzmann (M-B) electron energy distributions (EED), but it has been suggested that using kappa distributions may be more appropriate and could potentially solve the discrepancies in temperatures and abundances found in HII regions and Planetary Nebulae (PNe). We consider the impact of the presence of kappa distributions in photoionized nebulae associated with AGN and study how this might affect spectral modelling and abundance analyses for such regions. Using the photoionization code MAPPINGS 1e we compute models adopting M-B and kappa distributions of electron energies, and compare the behaviour of emission line ratios for different values of kappa, gas metallicity, density, ionization parameter and SED slope. We find that the choice of EED can have a large impact on some UV and optical emission lines emitted by photoionized nebulae associated with AGN, and that the impact of adopting a kappa distribution is strongly dependent on gas metallicity and ionization parameter. We compile a sample of line ratios for 143 type 2 AGN and compare our models against the observed line ratios. We find that for 98 objects kappa distributions provide a better fit to the observed line ratios than M-B distributions. In addition, we find that adopting kappa-distributed electron energies results in significant changes in the inferred gas metallicity and ionization parameter in a significant fraction of objects.

==> Figures/SecondaryNC/alpha-1/diagrams/1.diagrams_alpha-1_nH100_SecNC.py <==
#! /usr/bin/env python

# import some useful packages
import sys
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
import pylab
import pandas as pd
sys.path.append('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/')
from mappings import mappings
from variables import *

fontP = FontProperties()
fontP.set_size('medium')
fontP.set_family('serif')

final=mappings(lista_alpha_1_nH100)
final_Z01=final[0]; final_Z05=final[1]; final_Z1=final[2]; final_Z2=final[3]; final_Z3=final[4];




# ################################## [O III] / Hb vs [NII] / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# kappa=5 sequences
plt.plot(final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# kappa=5 sequences
plt.plot(final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# kappa=5 sequences
plt.plot(final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_NII_Ha_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [O III] / Hb vs [OIII] 4363 / [OIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII4363]/final_Z01[119:200,OIII],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII4363]/final_Z01[219:300,OIII],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII4363]/final_Z01[319:400,OIII],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII4363]/final_Z01[419:500,OIII],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,OIII4363]/final_Z01[19:100,OIII],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII4363]/final_Z05[19:100,OIII],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII4363]/final_Z05[119:200,OIII],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII4363]/final_Z05[219:300,OIII],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII4363]/final_Z05[319:400,OIII],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII4363]/final_Z05[419:500,OIII],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII4363]/final_Z1[19:100,OIII],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII4363]/final_Z1[119:200,OIII],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII4363]/final_Z1[219:300,OIII],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII4363]/final_Z1[319:400,OIII],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII4363]/final_Z1[419:500,OIII],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII4363]/final_Z2[19:100,OIII],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII4363]/final_Z2[119:200,OIII],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII4363]/final_Z2[219:300,OIII],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII4363]/final_Z2[319:400,OIII],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII4363]/final_Z2[419:500,OIII],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII4363]/final_Z3[119:200,OIII],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII4363]/final_Z3[219:300,OIII],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII4363]/final_Z3[319:400,OIII],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII4363]/final_Z3[419:500,OIII],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII4363]/final_Z3[19:100,OIII],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
##plt.xlim(0,15); plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_OIII4363_OIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [NII] 6584 / Ha vs [SII] / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,SII_sum]/final_Z01[119:200,Ha],final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SII_sum]/final_Z01[219:300,Ha],final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SII_sum]/final_Z01[319:400,Ha],final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SII_sum]/final_Z01[419:500,Ha],final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,SII_sum]/final_Z01[19:100,Ha],final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[SII] $\\lambda$6717,6731 / H$\\alpha$')
plt.ylabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SII_sum]/final_Z05[19:100,Ha],final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SII_sum]/final_Z05[119:200,Ha],final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SII_sum]/final_Z05[219:300,Ha],final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SII_sum]/final_Z05[319:400,Ha],final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SII_sum]/final_Z05[419:500,Ha],final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6723 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SII_sum]/final_Z1[19:100,Ha],final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SII_sum]/final_Z1[119:200,Ha],final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SII_sum]/final_Z1[219:300,Ha],final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SII_sum]/final_Z1[319:400,Ha],final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SII_sum]/final_Z1[419:500,Ha],final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6723 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SII_sum]/final_Z2[19:100,Ha],final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SII_sum]/final_Z2[119:200,Ha],final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SII_sum]/final_Z2[219:300,Ha],final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SII_sum]/final_Z2[319:400,Ha],final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SII_sum]/final_Z2[419:500,Ha],final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6723 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,SII_sum]/final_Z3[19:100,Ha],final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,SII_sum]/final_Z3[119:200,Ha],final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SII_sum]/final_Z3[219:300,Ha],final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SII_sum]/final_Z3[319:400,Ha],final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SII_sum]/final_Z3[419:500,Ha],final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6723 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NII_Ha_vs_SII_Ha_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [O III] / Hb vs [SII] / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,SII_sum]/final_Z01[119:200,Ha],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SII_sum]/final_Z01[219:300,Ha],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SII_sum]/final_Z01[319:400,Ha],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SII_sum]/final_Z01[419:500,Ha],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,SII_sum]/final_Z01[19:100,Ha],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[SII] $\\lambda$6717,6731/ H$\\alpha$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SII_sum]/final_Z05[19:100,Ha],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SII_sum]/final_Z05[119:200,Ha],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SII_sum]/final_Z05[219:300,Ha],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SII_sum]/final_Z05[319:400,Ha],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SII_sum]/final_Z05[419:500,Ha],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717,6731/ H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SII_sum]/final_Z1[19:100,Ha],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SII_sum]/final_Z1[119:200,Ha],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SII_sum]/final_Z1[219:300,Ha],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SII_sum]/final_Z1[319:400,Ha],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SII_sum]/final_Z1[419:500,Ha],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717,6731/ H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SII_sum]/final_Z2[19:100,Ha],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SII_sum]/final_Z2[119:200,Ha],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SII_sum]/final_Z2[219:300,Ha],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SII_sum]/final_Z2[319:400,Ha],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SII_sum]/final_Z2[419:500,Ha],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717,6731/ H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,SII_sum]/final_Z3[19:100,Ha],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,SII_sum]/final_Z3[119:200,Ha],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SII_sum]/final_Z3[219:300,Ha],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SII_sum]/final_Z3[319:400,Ha],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SII_sum]/final_Z3[419:500,Ha],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717,6731/ H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_SII_Ha_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NII] 6584 / Ha vs [OIII] 5007 / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII]/final_Z01[19:100,Ha],final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII]/final_Z01[119:200,Ha],final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII]/final_Z01[219:300,Ha],final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII]/final_Z01[319:400,Ha],final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII]/final_Z01[419:500,Ha],final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\alpha$')
plt.ylabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII]/final_Z05[19:100,Ha],final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII]/final_Z05[119:200,Ha],final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII]/final_Z05[219:300,Ha],final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII]/final_Z05[319:400,Ha],final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII]/final_Z05[419:500,Ha],final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII]/final_Z1[19:100,Ha],final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII]/final_Z1[119:200,Ha],final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII]/final_Z1[219:300,Ha],final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII]/final_Z1[319:400,Ha],final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII]/final_Z1[419:500,Ha],final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII]/final_Z2[19:100,Ha],final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII]/final_Z2[119:200,Ha],final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII]/final_Z2[219:300,Ha],final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII]/final_Z2[319:400,Ha],final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII]/final_Z2[419:500,Ha],final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII]/final_Z3[119:200,Ha],final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII]/final_Z3[219:300,Ha],final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII]/final_Z3[319:400,Ha],final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII]/final_Z3[419:500,Ha],final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII]/final_Z3[19:100,Ha],final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NII_Ha_vs_OIII_Ha_secNC.pdf', bbox_inches='tight')
plt.close()



# ################################## [O III] / Hb vs [NII] / [OII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NII6583]/final_Z01[19:100,OII3727],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NII6583]/final_Z01[119:200,OII3727],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NII6583]/final_Z01[219:300,OII3727],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NII6583]/final_Z01[319:400,OII3727],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NII6583]/final_Z01[419:500,OII3727],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583/ [OII] $\\lambda$3727')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-1.5,-0.5); plt.xticks(np.arange(-1,0,0.5))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NII6583]/final_Z05[19:100,OII3727],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NII6583]/final_Z05[119:200,OII3727],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NII6583]/final_Z05[219:300,OII3727],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NII6583]/final_Z05[319:400,OII3727],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NII6583]/final_Z05[419:500,OII3727],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583/ [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-1.5,0); plt.xticks(np.arange(-1,0.5,0.5))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NII6583]/final_Z1[19:100,OII3727],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NII6583]/final_Z1[119:200,OII3727],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NII6583]/final_Z1[219:300,OII3727],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NII6583]/final_Z1[319:400,OII3727],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NII6583]/final_Z1[419:500,OII3727],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583/ [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-1,0.5); plt.xticks(np.arange(-1,1,0.5))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NII6583]/final_Z2[19:100,OII3727],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NII6583]/final_Z2[119:200,OII3727],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NII6583]/final_Z2[219:300,OII3727],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NII6583]/final_Z2[319:400,OII3727],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NII6583]/final_Z2[419:500,OII3727],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583/ [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5); plt.xticks(np.arange(-2,2,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NII6583]/final_Z3[119:200,OII3727],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NII6583]/final_Z3[219:300,OII3727],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NII6583]/final_Z3[319:400,OII3727],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NII6583]/final_Z3[419:500,OII3727],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NII6583]/final_Z3[19:100,OII3727],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583/ [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,10); plt.xticks(np.arange(-2,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_NII_OII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [O III] / Hb vs [OII] 3727 / [OIII] 5007  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200,OIII],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300,OIII],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400,OIII],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500,OIII],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100,OIII],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0, 10); plt.xticks(np.arange(-5,0.1,1))
#plt.ylim(0,5)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100,OIII],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200,OIII],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300,OIII],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400,OIII],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500,OIII],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0, 10); plt.xticks(np.arange(-5,0.1,1))
#plt.ylim(0,14)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100,OIII],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200,OIII],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300,OIII],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400,OIII],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500,OIII],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0, 20); plt.xticks(np.arange(-5,0.1,1))
#plt.ylim(0,50)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100,OIII],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200,OIII],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300,OIII],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400,OIII],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500,OIII],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0, 10); plt.xticks(np.arange(-5,0.1,1))
#plt.ylim(0,12)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100,OIII],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200,OIII],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300,OIII],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400,OIII],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500,OIII],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0, 10); plt.xticks(np.arange(-5,0.1,1))
#plt.ylim(0,10)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_OII_OIII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## NIII] 1749 / OIII] 1663 vs [NII] 6583  / [OII] 3727 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NII6583]/final_Z01[19:100,OII3727],final_Z01[19:100,NIII1749]/final_Z01[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NII6583]/final_Z01[119:200,OII3727],final_Z01[119:200,NIII1749]/final_Z01[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NII6583]/final_Z01[219:300,OII3727],final_Z01[219:300,NIII1749]/final_Z01[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NII6583]/final_Z01[319:400,OII3727],final_Z01[319:400,NIII1749]/final_Z01[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NII6583]/final_Z01[419:500,OII3727],final_Z01[419:500,NIII1749]/final_Z01[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / [OII] $\\lambda$3727')
plt.ylabel('NIII] $\\lambda$1749 / OIII] $\\lambda$1663')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NII6583]/final_Z05[19:100,OII3727],final_Z05[19:100,NIII1749]/final_Z05[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NII6583]/final_Z05[119:200,OII3727],final_Z05[119:200,NIII1749]/final_Z05[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NII6583]/final_Z05[219:300,OII3727],final_Z05[219:300,NIII1749]/final_Z05[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NII6583]/final_Z05[319:400,OII3727],final_Z05[319:400,NIII1749]/final_Z05[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NII6583]/final_Z05[419:500,OII3727],final_Z05[419:500,NIII1749]/final_Z05[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NII6583]/final_Z1[19:100,OII3727],final_Z1[19:100,NIII1749]/final_Z1[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NII6583]/final_Z1[119:200,OII3727],final_Z1[119:200,NIII1749]/final_Z1[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NII6583]/final_Z1[219:300,OII3727],final_Z1[219:300,NIII1749]/final_Z1[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NII6583]/final_Z1[319:400,OII3727],final_Z1[319:400,NIII1749]/final_Z1[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NII6583]/final_Z1[419:500,OII3727],final_Z1[419:500,NIII1749]/final_Z1[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NII6583]/final_Z2[19:100,OII3727],final_Z2[19:100,NIII1749]/final_Z2[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NII6583]/final_Z2[119:200,OII3727],final_Z2[119:200,NIII1749]/final_Z2[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NII6583]/final_Z2[219:300,OII3727],final_Z2[219:300,NIII1749]/final_Z2[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NII6583]/final_Z2[319:400,OII3727],final_Z2[319:400,NIII1749]/final_Z2[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NII6583]/final_Z2[419:500,OII3727],final_Z2[419:500,NIII1749]/final_Z2[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NII6583]/final_Z3[119:200,OII3727],final_Z3[119:200,NIII1749]/final_Z3[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NII6583]/final_Z3[219:300,OII3727],final_Z3[219:300,NIII1749]/final_Z3[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NII6583]/final_Z3[319:400,OII3727],final_Z3[319:400,NIII1749]/final_Z3[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NII6583]/final_Z3[419:500,OII3727],final_Z3[419:500,NIII1749]/final_Z3[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NII6583]/final_Z3[19:100,OII3727],final_Z3[19:100,NIII1749]/final_Z3[19:100,OIII1663],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NIII1749_OIII1663_vs_NII_OII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / CIII] vs CIV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,HeII],final_Z01[19:100,CIV]/final_Z01[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,HeII],final_Z01[119:200,CIV]/final_Z01[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,HeII],final_Z01[219:300,CIV]/final_Z01[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,HeII],final_Z01[319:400,CIV]/final_Z01[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,HeII],final_Z01[419:500,CIV]/final_Z01[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,HeII],final_Z05[19:100,CIV]/final_Z05[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,HeII],final_Z05[119:200,CIV]/final_Z05[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,HeII],final_Z05[219:300,CIV]/final_Z05[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,HeII],final_Z05[319:400,CIV]/final_Z05[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,HeII],final_Z05[419:500,CIV]/final_Z05[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

####plt.plot(final_t2_002_Z05[19:100,CIV]/final_t2_002_Z05[19:100,HeII],final_t2_002_Z05[19:100,CIV]/final_t2_002_Z05[19:100,CIII],color='gold', linewidth=1.5, label='t$^2$=0.02')

####plt.plot(final_t2_005_Z05[19:100,CIV]/final_t2_005_Z05[19:100,HeII],final_t2_005_Z05[19:100,CIV]/final_t2_005_Z05[19:100,CIII],'--c', linewidth=1.5, label='t$^2$=0.05')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,HeII],final_Z1[19:100,CIV]/final_Z1[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,HeII],final_Z1[119:200,CIV]/final_Z1[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,HeII],final_Z1[219:300,CIV]/final_Z1[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,HeII],final_Z1[319:400,CIV]/final_Z1[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,HeII],final_Z1[419:500,CIV]/final_Z1[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

####plt.plot(final_t2_002_Z1[19:100,CIV]/final_t2_002_Z1[19:100,HeII],final_t2_002_Z1[19:100,CIV]/final_t2_002_Z1[19:100,CIII],color='gold', linewidth=1.5, label='t$^2$=0.02')

####plt.plot(final_t2_005_Z1[19:100,CIV]/final_t2_005_Z1[19:100,HeII],final_t2_005_Z1[19:100,CIV]/final_t2_005_Z1[19:100,CIII],'--c', linewidth=1.5, label='t$^2$=0.05')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,HeII],final_Z2[19:100,CIV]/final_Z2[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,HeII],final_Z2[119:200,CIV]/final_Z2[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,HeII],final_Z2[219:300,CIV]/final_Z2[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,HeII],final_Z2[319:400,CIV]/final_Z2[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,HeII],final_Z2[419:500,CIV]/final_Z2[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

####plt.plot(final_t2_002_Z2[19:100,CIV]/final_t2_002_Z2[19:100,HeII],final_t2_002_Z2[19:100,CIV]/final_t2_002_Z2[19:100,CIII],color='gold', linewidth=1.5, label='t$^2$=0.02')

####plt.plot(final_t2_005_Z2[19:100,CIV]/final_t2_005_Z2[19:100,HeII],final_t2_005_Z2[19:100,CIV]/final_t2_005_Z2[19:100,CIII],'--c', linewidth=1.5, label='t$^2$=0.05')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8); plt.xticks(np.arange(0,9,2))
#plt.ylim(0,25)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,HeII],final_Z3[19:100,CIV]/final_Z3[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,HeII],final_Z3[119:200,CIV]/final_Z3[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,HeII],final_Z3[219:300,CIV]/final_Z3[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,HeII],final_Z3[319:400,CIV]/final_Z3[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,HeII],final_Z3[419:500,CIV]/final_Z3[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

####plt.plot(final_t2_002_Z3[19:100,CIV]/final_t2_002_Z3[19:100,HeII],final_t2_002_Z3[19:100,CIV]/final_t2_002_Z3[19:100,CIII],color='gold', linewidth=1.5, label='t$^2$=0.02')

####plt.plot(final_t2_005_Z3[19:100,CIV]/final_t2_005_Z3[19:100,HeII],final_t2_005_Z3[19:100,CIV]/final_t2_005_Z3[19:100,CIII],'--c', linewidth=1.5, label='t$^2$=0.05')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8); plt.xticks(np.arange(0,9,2))
#plt.ylim(0,25)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIV_CIII_vs_CIV_HeII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIII / HeII vs [OII] 3727 / [OIII] 5007 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100,OIII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200,OIII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300,OIII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400,OIII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500,OIII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100,OIII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200,OIII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300,OIII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400,OIII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500,OIII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100,OIII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200,OIII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300,OIII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400,OIII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500,OIII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100,OIII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200,OIII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300,OIII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400,OIII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500,OIII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200,OIII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300,OIII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400,OIII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500,OIII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100,OIII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_OII_OIII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NeIII] 3869 / [OII] 3727 vs OIII] 1663  / CIII] 1909 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII1663]/final_Z01[19:100,CIII],final_Z01[19:100,NeIII3869]/final_Z01[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII1663]/final_Z01[119:200,CIII],final_Z01[119:200,NeIII3869]/final_Z01[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII1663]/final_Z01[219:300,CIII],final_Z01[219:300,NeIII3869]/final_Z01[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII1663]/final_Z01[319:400,CIII],final_Z01[319:400,NeIII3869]/final_Z01[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII1663]/final_Z01[419:500,CIII],final_Z01[419:500,NeIII3869]/final_Z01[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.ylabel('[NeIII] $\\lambda$3869 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII1663]/final_Z05[19:100,CIII],final_Z05[19:100,NeIII3869]/final_Z05[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII1663]/final_Z05[119:200,CIII],final_Z05[119:200,NeIII3869]/final_Z05[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII1663]/final_Z05[219:300,CIII],final_Z05[219:300,NeIII3869]/final_Z05[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII1663]/final_Z05[319:400,CIII],final_Z05[319:400,NeIII3869]/final_Z05[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII1663]/final_Z05[419:500,CIII],final_Z05[419:500,NeIII3869]/final_Z05[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII1663]/final_Z1[19:100,CIII],final_Z1[19:100,NeIII3869]/final_Z1[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII1663]/final_Z1[119:200,CIII],final_Z1[119:200,NeIII3869]/final_Z1[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII1663]/final_Z1[219:300,CIII],final_Z1[219:300,NeIII3869]/final_Z1[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII1663]/final_Z1[319:400,CIII],final_Z1[319:400,NeIII3869]/final_Z1[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII1663]/final_Z1[419:500,CIII],final_Z1[419:500,NeIII3869]/final_Z1[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII1663]/final_Z2[19:100,CIII],final_Z2[19:100,NeIII3869]/final_Z2[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII1663]/final_Z2[119:200,CIII],final_Z2[119:200,NeIII3869]/final_Z2[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII1663]/final_Z2[219:300,CIII],final_Z2[219:300,NeIII3869]/final_Z2[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII1663]/final_Z2[319:400,CIII],final_Z2[319:400,NeIII3869]/final_Z2[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII1663]/final_Z2[419:500,CIII],final_Z2[419:500,NeIII3869]/final_Z2[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII1663]/final_Z3[119:200,CIII],final_Z3[119:200,NeIII3869]/final_Z3[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII1663]/final_Z3[219:300,CIII],final_Z3[219:300,NeIII3869]/final_Z3[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII1663]/final_Z3[319:400,CIII],final_Z3[319:400,NeIII3869]/final_Z3[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII1663]/final_Z3[419:500,CIII],final_Z3[419:500,NeIII3869]/final_Z3[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII1663]/final_Z3[19:100,CIII],final_Z3[19:100,NeIII3869]/final_Z3[19:100,OII3727],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeIII3869_OII3727_vs_OIII1663_CIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [O III] / Hb vs [OI] 6300 / Ha  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,OI6300]/final_Z01[119:200,Ha],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OI6300]/final_Z01[219:300,Ha],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OI6300]/final_Z01[319:400,Ha],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OI6300]/final_Z01[419:500,Ha],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,OI6300]/final_Z01[19:100,Ha],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0)
###plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OI6300]/final_Z05[19:100,Ha],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OI6300]/final_Z05[119:200,Ha],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OI6300]/final_Z05[219:300,Ha],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OI6300]/final_Z05[319:400,Ha],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OI6300]/final_Z05[419:500,Ha],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0)
###plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OI6300]/final_Z1[19:100,Ha],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OI6300]/final_Z1[119:200,Ha],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OI6300]/final_Z1[219:300,Ha],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OI6300]/final_Z1[319:400,Ha],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OI6300]/final_Z1[419:500,Ha],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0)
###plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OI6300]/final_Z2[19:100,Ha],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OI6300]/final_Z2[119:200,Ha],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OI6300]/final_Z2[219:300,Ha],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OI6300]/final_Z2[319:400,Ha],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OI6300]/final_Z2[419:500,Ha],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0)
###plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,OI6300]/final_Z3[19:100,Ha],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,OI6300]/final_Z3[119:200,Ha],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OI6300]/final_Z3[219:300,Ha],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OI6300]/final_Z3[319:400,Ha],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OI6300]/final_Z3[419:500,Ha],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0)
###plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_OI_Ha_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [OI] 6300 / [OIII] 5007 vs [OII] 3727 / [OIII] 5007 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200, OIII],final_Z01[119:200,OI6300]/final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300, OIII],final_Z01[219:300,OI6300]/final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400, OIII],final_Z01[319:400,OI6300]/final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500, OIII],final_Z01[419:500,OI6300]/final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100, OIII],final_Z01[19:100,OI6300]/final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100, OIII],final_Z05[19:100,OI6300]/final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200, OIII],final_Z05[119:200,OI6300]/final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300, OIII],final_Z05[219:300,OI6300]/final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400, OIII],final_Z05[319:400,OI6300]/final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500, OIII],final_Z05[419:500,OI6300]/final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100, OIII],final_Z1[19:100,OI6300]/final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200, OIII],final_Z1[119:200,OI6300]/final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300, OIII],final_Z1[219:300,OI6300]/final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400, OIII],final_Z1[319:400,OI6300]/final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500, OIII],final_Z1[419:500,OI6300]/final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100, OIII],final_Z2[19:100,OI6300]/final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200, OIII],final_Z2[119:200,OI6300]/final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300, OIII],final_Z2[219:300,OI6300]/final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400, OIII],final_Z2[319:400,OI6300]/final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500, OIII],final_Z2[419:500,OI6300]/final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100, OIII],final_Z3[19:100,OI6300]/final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200, OIII],final_Z3[119:200,OI6300]/final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300, OIII],final_Z3[219:300,OI6300]/final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400, OIII],final_Z3[319:400,OI6300]/final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500, OIII],final_Z3[419:500,OI6300]/final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OI_OIII_vs_OII_OIII_secNC.pdf', bbox_inches='tight')
plt.close()






# ################################## [OI] 6300 / Ha vs [OI] 6300 / [OIII] 5007 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OI6300]/final_Z01[19:100, OIII],final_Z01[19:100,OI6300]/final_Z01[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OI6300]/final_Z01[119:200, OIII],final_Z01[119:200,OI6300]/final_Z01[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OI6300]/final_Z01[219:300, OIII],final_Z01[219:300,OI6300]/final_Z01[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OI6300]/final_Z01[319:400, OIII],final_Z01[319:400,OI6300]/final_Z01[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OI6300]/final_Z01[419:500, OIII],final_Z01[419:500,OI6300]/final_Z01[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.ylabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OI6300]/final_Z05[19:100, OIII],final_Z05[19:100,OI6300]/final_Z05[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OI6300]/final_Z05[119:200, OIII],final_Z05[119:200,OI6300]/final_Z05[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OI6300]/final_Z05[219:300, OIII],final_Z05[219:300,OI6300]/final_Z05[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OI6300]/final_Z05[319:400, OIII],final_Z05[319:400,OI6300]/final_Z05[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OI6300]/final_Z05[419:500, OIII],final_Z05[419:500,OI6300]/final_Z05[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OI6300]/final_Z1[19:100, OIII],final_Z1[19:100,OI6300]/final_Z1[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OI6300]/final_Z1[119:200, OIII],final_Z1[119:200,OI6300]/final_Z1[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OI6300]/final_Z1[219:300, OIII],final_Z1[219:300,OI6300]/final_Z1[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OI6300]/final_Z1[319:400, OIII],final_Z1[319:400,OI6300]/final_Z1[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OI6300]/final_Z1[419:500, OIII],final_Z1[419:500,OI6300]/final_Z1[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OI6300]/final_Z2[19:100, OIII],final_Z2[19:100,OI6300]/final_Z2[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OI6300]/final_Z2[119:200, OIII],final_Z2[119:200,OI6300]/final_Z2[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OI6300]/final_Z2[219:300, OIII],final_Z2[219:300,OI6300]/final_Z2[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OI6300]/final_Z2[319:400, OIII],final_Z2[319:400,OI6300]/final_Z2[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OI6300]/final_Z2[419:500, OIII],final_Z2[419:500,OI6300]/final_Z2[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OI6300]/final_Z3[119:200, OIII],final_Z3[119:200,OI6300]/final_Z3[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OI6300]/final_Z3[219:300, OIII],final_Z3[219:300,OI6300]/final_Z3[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OI6300]/final_Z3[319:400, OIII],final_Z3[319:400,OI6300]/final_Z3[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OI6300]/final_Z3[419:500, OIII],final_Z3[419:500,OI6300]/final_Z3[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OI6300]/final_Z3[19:100, OIII],final_Z3[19:100,OI6300]/final_Z3[19:100,Ha],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OI_Ha_vs_OI_OIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [O III] / Hb vs HeII 4686 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,HeII4686],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,HeII4686],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,HeII4686],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,HeII4686],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,HeII4686],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,HeII4686],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,HeII4686],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,HeII4686],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,HeII4686],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,HeII4686],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,HeII4686],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,HeII4686],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,HeII4686],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,HeII4686],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,HeII4686],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,HeII4686],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,HeII4686],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,HeII4686],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,HeII4686],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,HeII4686],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,HeII4686],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,HeII4686],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,HeII4686],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,HeII4686],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,HeII4686],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_HeII4686_Hb_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## C III] / He II vs [NeIV] / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200,CIV],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300,CIV],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400,CIV],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500,CIV],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100,CIV],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.ylabel('CIII] / HeII')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100,CIV],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200,CIV],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300,CIV],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400,CIV],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500,CIV],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100,CIV],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200,CIV],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300,CIV],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400,CIV],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500,CIV],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100,CIV],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200,CIV],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300,CIV],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400,CIV],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500,CIV],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,10)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100,CIV],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200,CIV],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300,CIV],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400,CIV],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500,CIV],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')
plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NeIV_CIV_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / CIII] vs [NeIV] / CIII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200,CIII],final_Z01[119:200,CIV]/final_Z01[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300,CIII],final_Z01[219:300,CIV]/final_Z01[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400,CIII],final_Z01[319:400,CIV]/final_Z01[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500,CIII],final_Z01[419:500,CIV]/final_Z01[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100,CIII],final_Z01[19:100,CIV]/final_Z01[19:100,CIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,3)
###plt.xticks(np.arange(-6,2,2))
#plt.ylim(0,50)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100,CIII],final_Z05[19:100,CIV]/final_Z05[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200,CIII],final_Z05[119:200,CIV]/final_Z05[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300,CIII],final_Z05[219:300,CIV]/final_Z05[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400,CIII],final_Z05[319:400,CIV]/final_Z05[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500,CIII],final_Z05[419:500,CIV]/final_Z05[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,3)
###plt.xticks(np.arange(-6,2,2))
#plt.ylim(0,50)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100,CIII],final_Z1[19:100,CIV]/final_Z1[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200,CIII],final_Z1[119:200,CIV]/final_Z1[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300,CIII],final_Z1[219:300,CIV]/final_Z1[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400,CIII],final_Z1[319:400,CIV]/final_Z1[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500,CIII],final_Z1[419:500,CIV]/final_Z1[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,3)
###plt.xticks(np.arange(-6,2,2))
#plt.ylim(0,50)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100,CIII],final_Z2[19:100,CIV]/final_Z2[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200,CIII],final_Z2[119:200,CIV]/final_Z2[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300,CIII],final_Z2[219:300,CIV]/final_Z2[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400,CIII],final_Z2[319:400,CIV]/final_Z2[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500,CIII],final_Z2[419:500,CIV]/final_Z2[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,3)
###plt.xticks(np.arange(-6,2,2))
#plt.ylim(0,50)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100,CIII],final_Z3[19:100,CIV]/final_Z3[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200,CIII],final_Z3[119:200,CIV]/final_Z3[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300,CIII],final_Z3[219:300,CIV]/final_Z3[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400,CIII],final_Z3[319:400,CIV]/final_Z3[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500,CIII],final_Z3[419:500,CIV]/final_Z3[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,3)
###plt.xticks(np.arange(-6,2,2))
#plt.ylim(0,50)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIV_CIII_vs_NeIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()



# ################################## C III] / He II vs [NeIV] / CIII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200,CIII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300,CIII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400,CIII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500,CIII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100,CIII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100,CIII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200,CIII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300,CIII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400,CIII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500,CIII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100,CIII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200,CIII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300,CIII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400,CIII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500,CIII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100,CIII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200,CIII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300,CIII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400,CIII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500,CIII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100,CIII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200,CIII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300,CIII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400,CIII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500,CIII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NeIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs [NeIV] / OIII] 1663 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100, OIII1663],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200, OIII1663],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300, OIII1663],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400, OIII1663],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500, OIII1663],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100, OIII1663],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200, OIII1663],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300, OIII1663],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400, OIII1663],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500, OIII1663],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100, OIII1663],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200, OIII1663],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300, OIII1663],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400, OIII1663],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500, OIII1663],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100, OIII1663],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200, OIII1663],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300, OIII1663],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400, OIII1663],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500, OIII1663],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200, OIII1663],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300, OIII1663],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400, OIII1663],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500, OIII1663],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100, OIII1663],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NeIV_OIII1663_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs [NeIV] / NV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100,NV],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200,NV],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300,NV],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400,NV],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500,NV],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NV $\\lambda$1240')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100,NV],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200,NV],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300,NV],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400,NV],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500,NV],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NV $\\lambda$1240')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100,NV],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200,NV],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300,NV],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400,NV],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500,NV],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NV $\\lambda$1240')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,15)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100,NV],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200,NV],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300,NV],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400,NV],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500,NV],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NV $\\lambda$1240')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-2,7,2))
#plt.ylim(0,3.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200,NV],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300,NV],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400,NV],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500,NV],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100,NV],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NV $\\lambda$1240')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-2,7,2))
#plt.ylim(0,3.5)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NeIV_NV_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## C III] / He II vs [NeIV] / N IV] 1485 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200, NIV1486],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300, NIV1486],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400, NIV1486],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500, NIV1486],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100, NIV1486],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIV] $\\lambda$1486')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,4)
###plt.xticks(np.arange(-2,5,2))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100, NIV1486],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200, NIV1486],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300, NIV1486],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400, NIV1486],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500, NIV1486],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIV] $\\lambda$1486')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,4)
###plt.xticks(np.arange(-2,5,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100, NIV1486],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200, NIV1486],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300, NIV1486],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400, NIV1486],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500, NIV1486],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIV] $\\lambda$1486')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,4)
###plt.xticks(np.arange(-2,5,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100, NIV1486],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200, NIV1486],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300, NIV1486],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400, NIV1486],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500, NIV1486],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIV] $\\lambda$1486')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-2,5,2))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100, NIV1486],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200, NIV1486],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300, NIV1486],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400, NIV1486],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500, NIV1486],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIV] $\\lambda$1486')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-2,5,2))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NeIV_NIV1486_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs [NeIV] / N IV] 1485 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIV2424]/final_Z01[119:200,NIII1749],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIV2424]/final_Z01[219:300,NIII1749],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIV2424]/final_Z01[319:400,NIII1749],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIV2424]/final_Z01[419:500,NIII1749],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NeIV2424]/final_Z01[19:100,NIII1749],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIII] $\\lambda$1749')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIV2424]/final_Z05[19:100,NIII1749],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIV2424]/final_Z05[119:200,NIII1749],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIV2424]/final_Z05[219:300,NIII1749],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIV2424]/final_Z05[319:400,NIII1749],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIV2424]/final_Z05[419:500,NIII1749],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIII] $\\lambda$1749')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIV2424]/final_Z1[19:100,NIII1749],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIV2424]/final_Z1[119:200,NIII1749],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIV2424]/final_Z1[219:300,NIII1749],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIV2424]/final_Z1[319:400,NIII1749],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIV2424]/final_Z1[419:500,NIII1749],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIII] $\\lambda$1749')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIV2424]/final_Z2[19:100,NIII1749],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIV2424]/final_Z2[119:200,NIII1749],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIV2424]/final_Z2[219:300,NIII1749],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIV2424]/final_Z2[319:400,NIII1749],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIV2424]/final_Z2[419:500,NIII1749],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIII] $\\lambda$1749')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NeIV2424]/final_Z3[19:100,NIII1749],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIV2424]/final_Z3[119:200,NIII1749],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIV2424]/final_Z3[219:300,NIII1749],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIV2424]/final_Z3[319:400,NIII1749],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIV2424]/final_Z3[419:500,NIII1749],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIV] $\\lambda$2424 / NIII] $\\lambda$1749')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NeIV_NIII_secNC.pdf', bbox_inches='tight')
plt.close()
    
        
        


# ################################## C III] / He II vs OIII 1663 / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII1663]/final_Z01[19:100,HeII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII1663]/final_Z01[119:200,HeII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII1663]/final_Z01[219:300,HeII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII1663]/final_Z01[319:400,HeII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII1663]/final_Z01[419:500,HeII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII1663]/final_Z05[19:100,HeII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII1663]/final_Z05[119:200,HeII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII1663]/final_Z05[219:300,HeII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII1663]/final_Z05[319:400,HeII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII1663]/final_Z05[419:500,HeII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII1663]/final_Z1[19:100,HeII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII1663]/final_Z1[119:200,HeII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII1663]/final_Z1[219:300,HeII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII1663]/final_Z1[319:400,HeII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII1663]/final_Z1[419:500,HeII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII1663]/final_Z2[19:100,HeII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII1663]/final_Z2[119:200,HeII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII1663]/final_Z2[219:300,HeII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII1663]/final_Z2[319:400,HeII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII1663]/final_Z2[419:500,HeII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII1663]/final_Z3[119:200,HeII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII1663]/final_Z3[219:300,HeII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII1663]/final_Z3[319:400,HeII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII1663]/final_Z3[419:500,HeII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII1663]/final_Z3[19:100,HeII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_OIII1663_HeII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs NIII] 1749 / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NIII1749]/final_Z01[119:200,HeII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NIII1749]/final_Z01[219:300,HeII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NIII1749]/final_Z01[319:400,HeII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NIII1749]/final_Z01[419:500,HeII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NIII1749]/final_Z01[19:100,HeII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NIII] $\\lambda$1749 / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-7,1)
###plt.xticks(np.arange(-7,1,2))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NIII1749]/final_Z05[19:100,HeII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NIII1749]/final_Z05[119:200,HeII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NIII1749]/final_Z05[219:300,HeII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NIII1749]/final_Z05[319:400,HeII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NIII1749]/final_Z05[419:500,HeII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NIII1749]/final_Z1[19:100,HeII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NIII1749]/final_Z1[119:200,HeII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NIII1749]/final_Z1[219:300,HeII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NIII1749]/final_Z1[319:400,HeII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NIII1749]/final_Z1[419:500,HeII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NIII1749]/final_Z2[19:100,HeII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NIII1749]/final_Z2[119:200,HeII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NIII1749]/final_Z2[219:300,HeII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NIII1749]/final_Z2[319:400,HeII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NIII1749]/final_Z2[419:500,HeII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NIII1749]/final_Z3[19:100,HeII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NIII1749]/final_Z3[119:200,HeII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NIII1749]/final_Z3[219:300,HeII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NIII1749]/final_Z3[319:400,HeII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NIII1749]/final_Z3[419:500,HeII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,1,2))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NIII_HeII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## C III] / He II vs OII 3727 / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100,HeII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200,HeII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300,HeII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400,HeII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500,HeII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100,HeII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200,HeII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300,HeII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400,HeII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500,HeII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100,HeII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200,HeII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300,HeII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400,HeII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500,HeII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100,HeII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200,HeII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300,HeII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400,HeII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500,HeII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OII] $\\lambda$3727 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200,HeII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300,HeII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400,HeII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500,HeII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100,HeII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OII] $\\lambda$3727 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,8)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_OII_HeII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs CIV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,HeII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,HeII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,HeII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,HeII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,HeII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550  / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='x-small', loc='upper right')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,HeII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,HeII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,HeII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,HeII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,HeII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550  / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,HeII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,HeII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,HeII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,HeII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,HeII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550  / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,HeII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,HeII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,HeII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,HeII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,HeII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550  / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,HeII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,HeII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,HeII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,HeII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,HeII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550  / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_CIV_HeII_secNC.pdf', bbox_inches='tight')
plt.close()



# ################################## C III] / He II vs CIV / CIII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)


ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs NV / HeII  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NV]/final_Z01[19:100,HeII],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NV]/final_Z01[119:200,HeII],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NV]/final_Z01[219:300,HeII],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NV]/final_Z01[319:400,HeII],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NV]/final_Z01[419:500,HeII],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NV]/final_Z05[19:100,HeII],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NV]/final_Z05[119:200,HeII],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NV]/final_Z05[219:300,HeII],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NV]/final_Z05[319:400,HeII],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NV]/final_Z05[419:500,HeII],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NV]/final_Z1[19:100,HeII],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NV]/final_Z1[119:200,HeII],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NV]/final_Z1[219:300,HeII],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NV]/final_Z1[319:400,HeII],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NV]/final_Z1[419:500,HeII],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=Z$_{\\odot}$')

ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NV]/final_Z2[19:100,HeII],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NV]/final_Z2[119:200,HeII],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NV]/final_Z2[219:300,HeII],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NV]/final_Z2[319:400,HeII],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NV]/final_Z2[419:500,HeII],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NV]/final_Z3[119:200,HeII],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NV]/final_Z3[219:300,HeII],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NV]/final_Z3[319:400,HeII],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NV]/final_Z3[419:500,HeII],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NV]/final_Z3[19:100,HeII],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-14,2,3))
#plt.ylim(0,3.5)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NV_HeII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs NV / CIV  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NV]/final_Z01[19:100, CIV],final_Z01[19:100,CIII]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NV]/final_Z01[119:200, CIV],final_Z01[119:200,CIII]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NV]/final_Z01[219:300, CIV],final_Z01[219:300,CIII]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NV]/final_Z01[319:400, CIV],final_Z01[319:400,CIII]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NV]/final_Z01[419:500, CIV],final_Z01[419:500,CIII]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NV]/final_Z05[19:100, CIV],final_Z05[19:100,CIII]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NV]/final_Z05[119:200, CIV],final_Z05[119:200,CIII]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NV]/final_Z05[219:300, CIV],final_Z05[219:300,CIII]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NV]/final_Z05[319:400, CIV],final_Z05[319:400,CIII]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NV]/final_Z05[419:500, CIV],final_Z05[419:500,CIII]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NV]/final_Z1[19:100, CIV],final_Z1[19:100,CIII]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NV]/final_Z1[119:200, CIV],final_Z1[119:200,CIII]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NV]/final_Z1[219:300, CIV],final_Z1[219:300,CIII]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NV]/final_Z1[319:400, CIV],final_Z1[319:400,CIII]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NV]/final_Z1[419:500, CIV],final_Z1[419:500,CIII]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NV]/final_Z2[19:100, CIV],final_Z2[19:100,CIII]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NV]/final_Z2[119:200, CIV],final_Z2[119:200,CIII]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NV]/final_Z2[219:300, CIV],final_Z2[219:300,CIII]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NV]/final_Z2[319:400, CIV],final_Z2[319:400,CIII]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NV]/final_Z2[419:500, CIV],final_Z2[419:500,CIII]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NV]/final_Z3[119:200, CIV],final_Z3[119:200,CIII]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NV]/final_Z3[219:300, CIV],final_Z3[219:300,CIII]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NV]/final_Z3[319:400, CIV],final_Z3[319:400,CIII]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NV]/final_Z3[419:500, CIV],final_Z3[419:500,CIII]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NV]/final_Z3[19:100, CIV],final_Z3[19:100,CIII]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_HeII_vs_NV_CIV_secNC.pdf', bbox_inches='tight')
plt.close()
         
         



# ################################## [O III] / Hb vs CIV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,HeII],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,HeII],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,HeII],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,HeII],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,HeII],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,HeII],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,HeII],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,HeII],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,HeII],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,HeII],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,HeII],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,HeII],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,HeII],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,HeII],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,HeII],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,HeII],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,HeII],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,HeII],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,HeII],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,HeII],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,HeII],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,HeII],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,HeII],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,HeII],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,HeII],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_CIV_HeII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [O III] / Hb vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)
 
ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## OIII 1663 / CIII] vs SiII 1263 / CII 1335 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,SiII1261]/final_Z01[19:100,CII1335],final_Z01[19:100,OIII1663]/final_Z01[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,SiII1261]/final_Z01[119:200,CII1335],final_Z01[119:200,OIII1663]/final_Z01[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SiII1261]/final_Z01[219:300,CII1335],final_Z01[219:300,OIII1663]/final_Z01[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SiII1261]/final_Z01[319:400,CII1335],final_Z01[319:400,OIII1663]/final_Z01[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SiII1261]/final_Z01[419:500,CII1335],final_Z01[419:500,OIII1663]/final_Z01[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('SiII $\\lambda$1263 / CII $\\lambda$1335')
plt.ylabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SiII1261]/final_Z05[19:100,CII1335],final_Z05[19:100,OIII1663]/final_Z05[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SiII1261]/final_Z05[119:200,CII1335],final_Z05[119:200,OIII1663]/final_Z05[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SiII1261]/final_Z05[219:300,CII1335],final_Z05[219:300,OIII1663]/final_Z05[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SiII1261]/final_Z05[319:400,CII1335],final_Z05[319:400,OIII1663]/final_Z05[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SiII1261]/final_Z05[419:500,CII1335],final_Z05[419:500,OIII1663]/final_Z05[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('SiII $\\lambda$1263 / CII $\\lambda$1335')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# kappa=5 sequences
plt.plot(final_Z1[119:200,SiII1261]/final_Z1[119:200,CII1335],final_Z1[119:200,OIII1663]/final_Z1[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SiII1261]/final_Z1[219:300,CII1335],final_Z1[219:300,OIII1663]/final_Z1[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SiII1261]/final_Z1[319:400,CII1335],final_Z1[319:400,OIII1663]/final_Z1[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SiII1261]/final_Z1[419:500,CII1335],final_Z1[419:500,OIII1663]/final_Z1[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z1[19:100,SiII1261]/final_Z1[19:100,CII1335],final_Z1[19:100,OIII1663]/final_Z1[19:100,CIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('SiII $\\lambda$1263 / CII $\\lambda$1335')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SiII1261]/final_Z2[19:100,CII1335],final_Z2[19:100,OIII1663]/final_Z2[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SiII1261]/final_Z2[119:200,CII1335],final_Z2[119:200,OIII1663]/final_Z2[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SiII1261]/final_Z2[219:300,CII1335],final_Z2[219:300,OIII1663]/final_Z2[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SiII1261]/final_Z2[319:400,CII1335],final_Z2[319:400,OIII1663]/final_Z2[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SiII1261]/final_Z2[419:500,CII1335],final_Z2[419:500,OIII1663]/final_Z2[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('SiII $\\lambda$1263 / CII $\\lambda$1335')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,SiII1261]/final_Z3[19:100,CII1335],final_Z3[19:100,OIII1663]/final_Z3[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,SiII1261]/final_Z3[119:200,CII1335],final_Z3[119:200,OIII1663]/final_Z3[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SiII1261]/final_Z3[219:300,CII1335],final_Z3[219:300,OIII1663]/final_Z3[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SiII1261]/final_Z3[319:400,CII1335],final_Z3[319:400,OIII1663]/final_Z3[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SiII1261]/final_Z3[419:500,CII1335],final_Z3[419:500,OIII1663]/final_Z3[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('SiII $\\lambda$1263 / CII $\\lambda$1335')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII1663_CIII_vs_SiII1261_CII1335_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## HeII 4686 / Hb vs [OIII] 5007 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII],final_Z01[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII],final_Z01[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII],final_Z01[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII],final_Z01[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII],final_Z01[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.ylabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII],final_Z05[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII],final_Z05[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII],final_Z05[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII],final_Z05[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII],final_Z05[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII],final_Z1[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII],final_Z1[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII],final_Z1[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII],final_Z1[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII],final_Z1[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII],final_Z2[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII],final_Z2[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII],final_Z2[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII],final_Z2[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII],final_Z2[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII],final_Z3[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII],final_Z3[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII],final_Z3[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII],final_Z3[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII],final_Z3[19:100,HeII4686],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/HeII4686_Hb_vs_OIII_Hb_secNC.pdf', bbox_inches='tight')
plt.close()



# ################################## NV / NIV] vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,NV]/final_Z01[19:100,NIV1486],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,NV]/final_Z01[119:200,NIV1486],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,NV]/final_Z01[219:300,NIV1486],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,NV]/final_Z01[319:400,NIV1486],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,NV]/final_Z01[419:500,NIV1486],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('NV $\\lambda$1240 / NIV] $\\lambda$1486')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,NV]/final_Z05[19:100,NIV1486],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,NV]/final_Z05[119:200,NIV1486],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,NV]/final_Z05[219:300,NIV1486],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,NV]/final_Z05[319:400,NIV1486],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,NV]/final_Z05[419:500,NIV1486],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,NV]/final_Z1[19:100,NIV1486],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,NV]/final_Z1[119:200,NIV1486],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,NV]/final_Z1[219:300,NIV1486],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,NV]/final_Z1[319:400,NIV1486],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,NV]/final_Z1[419:500,NIV1486],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,NV]/final_Z2[19:100,NIV1486],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,NV]/final_Z2[119:200,NIV1486],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,NV]/final_Z2[219:300,NIV1486],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,NV]/final_Z2[319:400,NIV1486],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,NV]/final_Z2[419:500,NIV1486],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,NV]/final_Z3[19:100,NIV1486],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,NV]/final_Z3[119:200,NIV1486],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,NV]/final_Z3[219:300,NIV1486],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,NV]/final_Z3[319:400,NIV1486],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,NV]/final_Z3[419:500,NIV1486],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NV_NIV1486_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## NIV] 1486 / HeII vs NIV] 1486 / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NIV1486]/final_Z01[19:100,CIV],final_Z01[19:100,NIV1486]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NIV1486]/final_Z01[119:200,CIV],final_Z01[119:200,NIV1486]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NIV1486]/final_Z01[219:300,CIV],final_Z01[219:300,NIV1486]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NIV1486]/final_Z01[319:400,CIV],final_Z01[319:400,NIV1486]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NIV1486]/final_Z01[419:500,CIV],final_Z01[419:500,NIV1486]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.ylabel('NIV] $\\lambda$1486 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NIV1486]/final_Z05[19:100,CIV],final_Z05[19:100,NIV1486]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NIV1486]/final_Z05[119:200,CIV],final_Z05[119:200,NIV1486]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NIV1486]/final_Z05[219:300,CIV],final_Z05[219:300,NIV1486]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NIV1486]/final_Z05[319:400,CIV],final_Z05[319:400,NIV1486]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NIV1486]/final_Z05[419:500,CIV],final_Z05[419:500,NIV1486]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NIV1486]/final_Z1[19:100,CIV],final_Z1[19:100,NIV1486]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NIV1486]/final_Z1[119:200,CIV],final_Z1[119:200,NIV1486]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NIV1486]/final_Z1[219:300,CIV],final_Z1[219:300,NIV1486]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NIV1486]/final_Z1[319:400,CIV],final_Z1[319:400,NIV1486]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NIV1486]/final_Z1[419:500,CIV],final_Z1[419:500,NIV1486]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NIV1486]/final_Z2[19:100,CIV],final_Z2[19:100,NIV1486]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NIV1486]/final_Z2[119:200,CIV],final_Z2[119:200,NIV1486]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NIV1486]/final_Z2[219:300,CIV],final_Z2[219:300,NIV1486]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NIV1486]/final_Z2[319:400,CIV],final_Z2[319:400,NIV1486]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NIV1486]/final_Z2[419:500,CIV],final_Z2[419:500,NIV1486]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NIV1486]/final_Z3[119:200,CIV],final_Z3[119:200,NIV1486]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NIV1486]/final_Z3[219:300,CIV],final_Z3[219:300,NIV1486]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NIV1486]/final_Z3[319:400,CIV],final_Z3[319:400,NIV1486]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NIV1486]/final_Z3[419:500,CIV],final_Z3[419:500,NIV1486]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NIV1486]/final_Z3[19:100,CIV],final_Z3[19:100,NIV1486]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NIV1486_HeII_vs_NIV1486_CIV_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## OIII 1663 / CIII] vs SiII 1263 / CII 1335 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII2322]/final_Z01[19:100,OII2471],final_Z01[19:100,OIII1663]/final_Z01[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII2322]/final_Z01[119:200,OII2471],final_Z01[119:200,OIII1663]/final_Z01[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII2322]/final_Z01[219:300,OII2471],final_Z01[219:300,OIII1663]/final_Z01[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII2322]/final_Z01[319:400,OII2471],final_Z01[319:400,OIII1663]/final_Z01[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII2322]/final_Z01[419:500,OII2471],final_Z01[419:500,OIII1663]/final_Z01[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$2322 / [OII] $\\lambda$2471')
plt.ylabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII2322]/final_Z05[19:100,OII2471],final_Z05[19:100,OIII1663]/final_Z05[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII2322]/final_Z05[119:200,OII2471],final_Z05[119:200,OIII1663]/final_Z05[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII2322]/final_Z05[219:300,OII2471],final_Z05[219:300,OIII1663]/final_Z05[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII2322]/final_Z05[319:400,OII2471],final_Z05[319:400,OIII1663]/final_Z05[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII2322]/final_Z05[419:500,OII2471],final_Z05[419:500,OIII1663]/final_Z05[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$2322 / [OII] $\\lambda$2471')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII2322]/final_Z1[19:100,OII2471],final_Z1[19:100,OIII1663]/final_Z1[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII2322]/final_Z1[119:200,OII2471],final_Z1[119:200,OIII1663]/final_Z1[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII2322]/final_Z1[219:300,OII2471],final_Z1[219:300,OIII1663]/final_Z1[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII2322]/final_Z1[319:400,OII2471],final_Z1[319:400,OIII1663]/final_Z1[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII2322]/final_Z1[419:500,OII2471],final_Z1[419:500,OIII1663]/final_Z1[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')


#labels
plt.xlabel('[OIII] $\\lambda$2322 / [OII] $\\lambda$2471')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII2322]/final_Z2[19:100,OII2471],final_Z2[19:100,OIII1663]/final_Z2[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII2322]/final_Z2[119:200,OII2471],final_Z2[119:200,OIII1663]/final_Z2[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII2322]/final_Z2[219:300,OII2471],final_Z2[219:300,OIII1663]/final_Z2[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII2322]/final_Z2[319:400,OII2471],final_Z2[319:400,OIII1663]/final_Z2[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII2322]/final_Z2[419:500,OII2471],final_Z2[419:500,OIII1663]/final_Z2[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$2322 / [OII] $\\lambda$2471')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII2322]/final_Z3[119:200,OII2471],final_Z3[119:200,OIII1663]/final_Z3[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII2322]/final_Z3[219:300,OII2471],final_Z3[219:300,OIII1663]/final_Z3[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII2322]/final_Z3[319:400,OII2471],final_Z3[319:400,OIII1663]/final_Z3[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII2322]/final_Z3[419:500,OII2471],final_Z3[419:500,OIII1663]/final_Z3[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII2322]/final_Z3[19:100,OII2471],final_Z3[19:100,OIII1663]/final_Z3[19:100,CIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$2322 / [OII] $\\lambda$2471')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII1663_CIII_vs_OIII2322_OII2471_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIII] 4363 / [OIII] 5007 vs. [OIII] 5007 / [OII] 3727 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII]/final_Z01[119:200,OII3727],final_Z01[119:200,OIII4363]/final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII]/final_Z01[219:300,OII3727],final_Z01[219:300,OIII4363]/final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII]/final_Z01[319:400,OII3727],final_Z01[319:400,OIII4363]/final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII]/final_Z01[419:500,OII3727],final_Z01[419:500,OIII4363]/final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,OIII]/final_Z01[19:100,OII3727],final_Z01[19:100,OIII4363]/final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.ylabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII]/final_Z05[19:100,OII3727],final_Z05[19:100,OIII4363]/final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII]/final_Z05[119:200,OII3727],final_Z05[119:200,OIII4363]/final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII]/final_Z05[219:300,OII3727],final_Z05[219:300,OIII4363]/final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII]/final_Z05[319:400,OII3727],final_Z05[319:400,OIII4363]/final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII]/final_Z05[419:500,OII3727],final_Z05[419:500,OIII4363]/final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII]/final_Z1[19:100,OII3727],final_Z1[19:100,OIII4363]/final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII]/final_Z1[119:200,OII3727],final_Z1[119:200,OIII4363]/final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII]/final_Z1[219:300,OII3727],final_Z1[219:300,OIII4363]/final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII]/final_Z1[319:400,OII3727],final_Z1[319:400,OIII4363]/final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII]/final_Z1[419:500,OII3727],final_Z1[419:500,OIII4363]/final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII]/final_Z2[19:100,OII3727],final_Z2[19:100,OIII4363]/final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII]/final_Z2[119:200,OII3727],final_Z2[119:200,OIII4363]/final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII]/final_Z2[219:300,OII3727],final_Z2[219:300,OIII4363]/final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII]/final_Z2[319:400,OII3727],final_Z2[319:400,OIII4363]/final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII]/final_Z2[419:500,OII3727],final_Z2[419:500,OIII4363]/final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,OIII]/final_Z3[19:100,OII3727],final_Z3[19:100,OIII4363]/final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII]/final_Z3[119:200,OII3727],final_Z3[119:200,OIII4363]/final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII]/final_Z3[219:300,OII3727],final_Z3[219:300,OIII4363]/final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII]/final_Z3[319:400,OII3727],final_Z3[319:400,OIII4363]/final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII]/final_Z3[419:500,OII3727],final_Z3[419:500,OIII4363]/final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII4363_OIII_vs_OIII4363_OII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIII] 2322 / CII] 2326 vs [OIII] 5007 / [OII] 3727 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII]/final_Z01[19:100,OII3727],final_Z01[19:100,OIII2322]/final_Z01[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII]/final_Z01[119:200,OII3727],final_Z01[119:200,OIII2322]/final_Z01[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII]/final_Z01[219:300,OII3727],final_Z01[219:300,OIII2322]/final_Z01[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII]/final_Z01[319:400,OII3727],final_Z01[319:400,OIII2322]/final_Z01[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII]/final_Z01[419:500,OII3727],final_Z01[419:500,OIII2322]/final_Z01[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.ylabel('[OIII] $\\lambda$2322 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII]/final_Z05[19:100,OII3727],final_Z05[19:100,OIII2322]/final_Z05[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII]/final_Z05[119:200,OII3727],final_Z05[119:200,OIII2322]/final_Z05[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII]/final_Z05[219:300,OII3727],final_Z05[219:300,OIII2322]/final_Z05[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII]/final_Z05[319:400,OII3727],final_Z05[319:400,OIII2322]/final_Z05[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII]/final_Z05[419:500,OII3727],final_Z05[419:500,OIII2322]/final_Z05[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII]/final_Z1[19:100,OII3727],final_Z1[19:100,OIII2322]/final_Z1[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII]/final_Z1[119:200,OII3727],final_Z1[119:200,OIII2322]/final_Z1[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII]/final_Z1[219:300,OII3727],final_Z1[219:300,OIII2322]/final_Z1[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII]/final_Z1[319:400,OII3727],final_Z1[319:400,OIII2322]/final_Z1[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII]/final_Z1[419:500,OII3727],final_Z1[419:500,OIII2322]/final_Z1[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII]/final_Z2[19:100,OII3727],final_Z2[19:100,OIII2322]/final_Z2[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII]/final_Z2[119:200,OII3727],final_Z2[119:200,OIII2322]/final_Z2[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII]/final_Z2[219:300,OII3727],final_Z2[219:300,OIII2322]/final_Z2[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII]/final_Z2[319:400,OII3727],final_Z2[319:400,OIII2322]/final_Z2[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII]/final_Z2[419:500,OII3727],final_Z2[419:500,OIII2322]/final_Z2[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII]/final_Z3[119:200,OII3727],final_Z3[119:200,OIII2322]/final_Z3[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII]/final_Z3[219:300,OII3727],final_Z3[219:300,OIII2322]/final_Z3[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII]/final_Z3[319:400,OII3727],final_Z3[319:400,OIII2322]/final_Z3[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII]/final_Z3[419:500,OII3727],final_Z3[419:500,OIII2322]/final_Z3[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII]/final_Z3[19:100,OII3727],final_Z3[19:100,OIII2322]/final_Z3[19:100,CII2326],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII2322_CII2326_vs_OIII_OII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## OIII] 1663 / CIII] vs [OIII] 5007 / [OII] 3727 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII]/final_Z01[19:100,OII3727],final_Z01[19:100,OIII1663]/final_Z01[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII]/final_Z01[119:200,OII3727],final_Z01[119:200,OIII1663]/final_Z01[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII]/final_Z01[219:300,OII3727],final_Z01[219:300,OIII1663]/final_Z01[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII]/final_Z01[319:400,OII3727],final_Z01[319:400,OIII1663]/final_Z01[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII]/final_Z01[419:500,OII3727],final_Z01[419:500,OIII1663]/final_Z01[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.ylabel('OIII] $\\lambda$1663 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII]/final_Z05[19:100,OII3727],final_Z05[19:100,OIII1663]/final_Z05[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII]/final_Z05[119:200,OII3727],final_Z05[119:200,OIII1663]/final_Z05[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII]/final_Z05[219:300,OII3727],final_Z05[219:300,OIII1663]/final_Z05[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII]/final_Z05[319:400,OII3727],final_Z05[319:400,OIII1663]/final_Z05[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII]/final_Z05[419:500,OII3727],final_Z05[419:500,OIII1663]/final_Z05[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII]/final_Z1[19:100,OII3727],final_Z1[19:100,OIII1663]/final_Z1[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII]/final_Z1[119:200,OII3727],final_Z1[119:200,OIII1663]/final_Z1[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII]/final_Z1[219:300,OII3727],final_Z1[219:300,OIII1663]/final_Z1[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII]/final_Z1[319:400,OII3727],final_Z1[319:400,OIII1663]/final_Z1[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII]/final_Z1[419:500,OII3727],final_Z1[419:500,OIII1663]/final_Z1[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII]/final_Z2[19:100,OII3727],final_Z2[19:100,OIII1663]/final_Z2[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII]/final_Z2[119:200,OII3727],final_Z2[119:200,OIII1663]/final_Z2[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII]/final_Z2[219:300,OII3727],final_Z2[219:300,OIII1663]/final_Z2[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII]/final_Z2[319:400,OII3727],final_Z2[319:400,OIII1663]/final_Z2[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII]/final_Z2[419:500,OII3727],final_Z2[419:500,OIII1663]/final_Z2[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII]/final_Z3[119:200,OII3727],final_Z3[119:200,OIII1663]/final_Z3[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII]/final_Z3[219:300,OII3727],final_Z3[219:300,OIII1663]/final_Z3[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII]/final_Z3[319:400,OII3727],final_Z3[319:400,OIII1663]/final_Z3[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII]/final_Z3[419:500,OII3727],final_Z3[419:500,OIII1663]/final_Z3[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII]/final_Z3[19:100,OII3727],final_Z3[19:100,OIII1663]/final_Z3[19:100,CIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII1663_CIII_vs_OIII_OII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [NeIII] 3869 / [NeV] 3426 vs NeV3426] 1909  / NeIII3869] 2326 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100,NeIII3869],final_Z01[19:100,NeV3426]/final_Z01[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200,NeIII3869],final_Z01[119:200,NeV3426]/final_Z01[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300,NeIII3869],final_Z01[219:300,NeV3426]/final_Z01[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400,NeIII3869],final_Z01[319:400,NeV3426]/final_Z01[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500,NeIII3869],final_Z01[419:500,NeV3426]/final_Z01[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [NeIII] $\\lambda$3869')
plt.ylabel('NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100,NeIII3869],final_Z05[19:100,NeV3426]/final_Z05[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200,NeIII3869],final_Z05[119:200,NeV3426]/final_Z05[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300,NeIII3869],final_Z05[219:300,NeV3426]/final_Z05[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400,NeIII3869],final_Z05[319:400,NeV3426]/final_Z05[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500,NeIII3869],final_Z05[419:500,NeV3426]/final_Z05[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100,NeIII3869],final_Z1[19:100,NeV3426]/final_Z1[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200,NeIII3869],final_Z1[119:200,NeV3426]/final_Z1[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300,NeIII3869],final_Z1[219:300,NeV3426]/final_Z1[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400,NeIII3869],final_Z1[319:400,NeV3426]/final_Z1[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500,NeIII3869],final_Z1[419:500,NeV3426]/final_Z1[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100,NeIII3869],final_Z2[19:100,NeV3426]/final_Z2[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200,NeIII3869],final_Z2[119:200,NeV3426]/final_Z2[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300,NeIII3869],final_Z2[219:300,NeV3426]/final_Z2[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400,NeIII3869],final_Z2[319:400,NeV3426]/final_Z2[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500,NeIII3869],final_Z2[419:500,NeV3426]/final_Z2[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100,NeIII3869],final_Z3[19:100,NeV3426]/final_Z3[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200,NeIII3869],final_Z3[119:200,NeV3426]/final_Z3[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300,NeIII3869],final_Z3[219:300,NeV3426]/final_Z3[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400,NeIII3869],final_Z3[319:400,NeV3426]/final_Z3[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500,NeIII3869],final_Z3[419:500,NeV3426]/final_Z3[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeV3426_NeIII3869_vs_OII_NeIII3869_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [O III] 5007 / Hb vs [NeIII] 3869 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,HeII4686],final_Z01[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,HeII4686],final_Z01[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,HeII4686],final_Z01[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,HeII4686],final_Z01[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,HeII4686],final_Z01[19:100,NeIII3869],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.ylabel('[NeIII] $\\lambda$3869 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,HeII4686],final_Z05[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,HeII4686],final_Z05[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,HeII4686],final_Z05[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,HeII4686],final_Z05[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,HeII4686],final_Z05[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,HeII4686],final_Z1[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,HeII4686],final_Z1[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,HeII4686],final_Z1[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,HeII4686],final_Z1[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,HeII4686],final_Z1[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,HeII4686],final_Z2[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,HeII4686],final_Z2[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,HeII4686],final_Z2[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,HeII4686],final_Z2[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,HeII4686],final_Z2[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,HeII4686],final_Z3[19:100,NeIII3869],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,HeII4686],final_Z3[119:200,NeIII3869],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,HeII4686],final_Z3[219:300,NeIII3869],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,HeII4686],final_Z3[319:400,NeIII3869],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,HeII4686],final_Z3[419:500,NeIII3869],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeIII3869_Hb_vs_HeII4686_Hb_secNC.pdf', bbox_inches='tight')
plt.close() 




# ################################## [NeIII] 3869 / [NeV] 3426 vs CIII] 1909  / CII] 2326 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeIII3869]/final_Z01[19:100,NeV3426],final_Z01[19:100,CIII]/final_Z01[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIII3869]/final_Z01[119:200,NeV3426],final_Z01[119:200,CIII]/final_Z01[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIII3869]/final_Z01[219:300,NeV3426],final_Z01[219:300,CIII]/final_Z01[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIII3869]/final_Z01[319:400,NeV3426],final_Z01[319:400,CIII]/final_Z01[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIII3869]/final_Z01[419:500,NeV3426],final_Z01[419:500,CIII]/final_Z01[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$3869 / [NeV] $\\lambda$3426')
plt.ylabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIII3869]/final_Z05[19:100,NeV3426],final_Z05[19:100,CIII]/final_Z05[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIII3869]/final_Z05[119:200,NeV3426],final_Z05[119:200,CIII]/final_Z05[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIII3869]/final_Z05[219:300,NeV3426],final_Z05[219:300,CIII]/final_Z05[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIII3869]/final_Z05[319:400,NeV3426],final_Z05[319:400,CIII]/final_Z05[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIII3869]/final_Z05[419:500,NeV3426],final_Z05[419:500,CIII]/final_Z05[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$3869 / [NeV] $\\lambda$3426')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIII3869]/final_Z1[19:100,NeV3426],final_Z1[19:100,CIII]/final_Z1[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIII3869]/final_Z1[119:200,NeV3426],final_Z1[119:200,CIII]/final_Z1[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIII3869]/final_Z1[219:300,NeV3426],final_Z1[219:300,CIII]/final_Z1[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIII3869]/final_Z1[319:400,NeV3426],final_Z1[319:400,CIII]/final_Z1[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIII3869]/final_Z1[419:500,NeV3426],final_Z1[419:500,CIII]/final_Z1[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$3869 / [NeV] $\\lambda$3426')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIII3869]/final_Z2[19:100,NeV3426],final_Z2[19:100,CIII]/final_Z2[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIII3869]/final_Z2[119:200,NeV3426],final_Z2[119:200,CIII]/final_Z2[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIII3869]/final_Z2[219:300,NeV3426],final_Z2[219:300,CIII]/final_Z2[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIII3869]/final_Z2[319:400,NeV3426],final_Z2[319:400,CIII]/final_Z2[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIII3869]/final_Z2[419:500,NeV3426],final_Z2[419:500,CIII]/final_Z2[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$3869 / [NeV] $\\lambda$3426')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIII3869]/final_Z3[119:200,NeV3426],final_Z3[119:200,CIII]/final_Z3[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIII3869]/final_Z3[219:300,NeV3426],final_Z3[219:300,CIII]/final_Z3[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIII3869]/final_Z3[319:400,NeV3426],final_Z3[319:400,CIII]/final_Z3[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIII3869]/final_Z3[419:500,NeV3426],final_Z3[419:500,CIII]/final_Z3[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeIII3869]/final_Z3[19:100,NeV3426],final_Z3[19:100,CIII]/final_Z3[19:100,CII2326],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIII] $\\lambda$3869 / [NeV] $\\lambda$3426')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,20)
#plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_CII_vs_NeIII3869_NeV3426_secNC.pdf', bbox_inches='tight')
plt.close()






# ################################## [O III] / Hb vs [NeV] 3426 / [NeIII] 3869 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeV3426]/final_Z01[19:100,NeIII3869],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeV3426]/final_Z01[119:200,NeIII3869],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeV3426]/final_Z01[219:300,NeIII3869],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeV3426]/final_Z01[319:400,NeIII3869],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeV3426]/final_Z01[419:500,NeIII3869],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeV3426]/final_Z05[19:100,NeIII3869],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeV3426]/final_Z05[119:200,NeIII3869],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeV3426]/final_Z05[219:300,NeIII3869],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeV3426]/final_Z05[319:400,NeIII3869],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeV3426]/final_Z05[419:500,NeIII3869],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeV3426]/final_Z1[19:100,NeIII3869],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeV3426]/final_Z1[119:200,NeIII3869],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeV3426]/final_Z1[219:300,NeIII3869],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeV3426]/final_Z1[319:400,NeIII3869],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeV3426]/final_Z1[419:500,NeIII3869],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeV3426]/final_Z2[119:200,NeIII3869],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeV3426]/final_Z2[219:300,NeIII3869],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeV3426]/final_Z2[319:400,NeIII3869],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeV3426]/final_Z2[419:500,NeIII3869],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z2[19:100,NeV3426]/final_Z2[19:100,NeIII3869],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NeV3426]/final_Z3[19:100,NeIII3869],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeV3426]/final_Z3[119:200,NeIII3869],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeV3426]/final_Z3[219:300,NeIII3869],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeV3426]/final_Z3[319:400,NeIII3869],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeV3426]/final_Z3[419:500,NeIII3869],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#####plt.xlim(-5.0008498,0.5)
####plt.xticks(np.arange(-5,0.51,1))
###plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_NeV_NeIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C II] / C III vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,CII2326]/final_Z01[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,CII2326]/final_Z01[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,CII2326]/final_Z01[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,CII2326]/final_Z01[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,CII2326]/final_Z01[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CII] $\\lambda$2326 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,40); plt.xticks(np.arange(0,41,20))
#plt.ylim(0,0.08)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,CII2326]/final_Z05[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,CII2326]/final_Z05[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,CII2326]/final_Z05[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,CII2326]/final_Z05[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,CII2326]/final_Z05[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,40); plt.xticks(np.arange(0,41,20))
#plt.ylim(0,0.08)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,CII2326]/final_Z1[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,CII2326]/final_Z1[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,CII2326]/final_Z1[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,CII2326]/final_Z1[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,CII2326]/final_Z1[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,30)
##plt.xticks(np.arange(0,31,5)); #plt.ylim(0,0.15)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,CII2326]/final_Z2[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,CII2326]/final_Z2[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,CII2326]/final_Z2[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,CII2326]/final_Z2[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,CII2326]/final_Z2[19:100,CIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,10); plt.xticks(np.arange(0,11,5))
#plt.ylim(0,0.5)
plt.title('Z=2Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,CII2326]/final_Z3[19:100,CIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,CII2326]/final_Z3[119:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,CII2326]/final_Z3[219:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,CII2326]/final_Z3[319:400,CIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,CII2326]/final_Z3[419:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,10); plt.xticks(np.arange(0,11,5))
#plt.ylim(0,0.5)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CII_CIII_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## C IV / He II vs CIII] / HeII  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIII]/final_Z01[119:200,HeII],final_Z01[119:200,CIV]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIII]/final_Z01[219:300,HeII],final_Z01[219:300,CIV]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIII]/final_Z01[319:400,HeII],final_Z01[319:400,CIV]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIII]/final_Z01[419:500,HeII],final_Z01[419:500,CIV]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,CIII]/final_Z01[19:100,HeII],final_Z01[19:100,CIV]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.ylabel('CIV $\\lambda$1550  / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIII]/final_Z05[19:100,HeII],final_Z05[19:100,CIV]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIII]/final_Z05[119:200,HeII],final_Z05[119:200,CIV]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIII]/final_Z05[219:300,HeII],final_Z05[219:300,CIV]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIII]/final_Z05[319:400,HeII],final_Z05[319:400,CIV]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIII]/final_Z05[419:500,HeII],final_Z05[419:500,CIV]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIII]/final_Z1[19:100,HeII],final_Z1[19:100,CIV]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIII]/final_Z1[119:200,HeII],final_Z1[119:200,CIV]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIII]/final_Z1[219:300,HeII],final_Z1[219:300,CIV]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIII]/final_Z1[319:400,HeII],final_Z1[319:400,CIV]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIII]/final_Z1[419:500,HeII],final_Z1[419:500,CIV]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIII]/final_Z2[19:100,HeII],final_Z2[19:100,CIV]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIII]/final_Z2[119:200,HeII],final_Z2[119:200,CIV]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIII]/final_Z2[219:300,HeII],final_Z2[219:300,CIV]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIII]/final_Z2[319:400,HeII],final_Z2[319:400,CIV]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIII]/final_Z2[419:500,HeII],final_Z2[419:500,CIV]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIII]/final_Z3[19:100,HeII],final_Z3[19:100,CIV]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIII]/final_Z3[119:200,HeII],final_Z3[119:200,CIV]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIII]/final_Z3[219:300,HeII],final_Z3[219:300,CIV]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIII]/final_Z3[319:400,HeII],final_Z3[319:400,CIV]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIII]/final_Z3[419:500,HeII],final_Z3[419:500,CIV]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,2)
###plt.xticks(np.arange(-3,3,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIV_HeII_vs_CIII_HeII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NII]/ Ha vs [OII] 3727 / [OII] 5007 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100,OIII],final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200,OIII],final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300,OIII],final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400,OIII],final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500,OIII],final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100,OIII],final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200,OIII],final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300,OIII],final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400,OIII],final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500,OIII],final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100,OIII],final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200,OIII],final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300,OIII],final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400,OIII],final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500,OIII],final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100,OIII],final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200,OIII],final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300,OIII],final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400,OIII],final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500,OIII],final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200,OIII],final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300,OIII],final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400,OIII],final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500,OIII],final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100,OIII],final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$5007 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NII_Ha_vs_OII_OIII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NII] 6584 / Ha vs NV  / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NV]/final_Z01[19:100,CIV],final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NV]/final_Z01[119:200,CIV],final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NV]/final_Z01[219:300,CIV],final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NV]/final_Z01[319:400,CIV],final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NV]/final_Z01[419:500,CIV],final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.ylabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NV]/final_Z05[19:100,CIV],final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NV]/final_Z05[119:200,CIV],final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NV]/final_Z05[219:300,CIV],final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NV]/final_Z05[319:400,CIV],final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NV]/final_Z05[419:500,CIV],final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NV]/final_Z1[19:100,CIV],final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NV]/final_Z1[119:200,CIV],final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NV]/final_Z1[219:300,CIV],final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NV]/final_Z1[319:400,CIV],final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NV]/final_Z1[419:500,CIV],final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NV]/final_Z2[19:100,CIV],final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NV]/final_Z2[119:200,CIV],final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NV]/final_Z2[219:300,CIV],final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NV]/final_Z2[319:400,CIV],final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NV]/final_Z2[419:500,CIV],final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NV]/final_Z3[119:200,CIV],final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NV]/final_Z3[219:300,CIV],final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NV]/final_Z3[319:400,CIV],final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NV]/final_Z3[419:500,CIV],final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NV]/final_Z3[19:100,CIV],final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NII_Ha_vs_NV_CIV_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NII] 6583 / Ha vs NV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NV]/final_Z01[19:100,HeII],final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NV]/final_Z01[119:200,HeII],final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NV]/final_Z01[219:300,HeII],final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NV]/final_Z01[319:400,HeII],final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NV]/final_Z01[419:500,HeII],final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.ylabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NV]/final_Z05[19:100,HeII],final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NV]/final_Z05[119:200,HeII],final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NV]/final_Z05[219:300,HeII],final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NV]/final_Z05[319:400,HeII],final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NV]/final_Z05[419:500,HeII],final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NV]/final_Z1[19:100,HeII],final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NV]/final_Z1[119:200,HeII],final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NV]/final_Z1[219:300,HeII],final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NV]/final_Z1[319:400,HeII],final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NV]/final_Z1[419:500,HeII],final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NV]/final_Z2[19:100,HeII],final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NV]/final_Z2[119:200,HeII],final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NV]/final_Z2[219:300,HeII],final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NV]/final_Z2[319:400,HeII],final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NV]/final_Z2[419:500,HeII],final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NV]/final_Z3[119:200,HeII],final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NV]/final_Z3[219:300,HeII],final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NV]/final_Z3[319:400,HeII],final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NV]/final_Z3[419:500,HeII],final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NV]/final_Z3[19:100,HeII],final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NV $\\lambda$1240 / HeII $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NII_Ha_vs_NV_HeII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C IV / He II vs CIV / CIII]  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,CIV]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,CIV]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,CIV]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,CIV]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,CIV]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,CIV]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,CIV]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,CIV]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,CIV]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,CIV]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,CIV]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,CIV]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,CIV]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,CIV]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,CIV]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,CIV]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,CIV]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,CIV]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,CIV]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,CIV]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,CIV]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,CIV]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,CIV]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,CIV]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,CIV]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIV_HeII_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NeV] 14.3/ [NeII] 12.8 vs [NII] / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],final_Z01[19:100,NeV143324]/final_Z01[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],final_Z01[119:200,NeV143324]/final_Z01[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],final_Z01[219:300,NeV143324]/final_Z01[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],final_Z01[319:400,NeV143324]/final_Z01[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],final_Z01[419:500,NeV143324]/final_Z01[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.ylabel('[NeV] $\\lambda$14.3 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
#plt.ylim(0,6)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],final_Z05[19:100,NeV143324]/final_Z05[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],final_Z05[119:200,NeV143324]/final_Z05[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],final_Z05[219:300,NeV143324]/final_Z05[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],final_Z05[319:400,NeV143324]/final_Z05[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],final_Z05[419:500,NeV143324]/final_Z05[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
#plt.ylim(0,6)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],final_Z1[19:100,NeV143324]/final_Z1[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],final_Z1[119:200,NeV143324]/final_Z1[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],final_Z1[219:300,NeV143324]/final_Z1[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],final_Z1[319:400,NeV143324]/final_Z1[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],final_Z1[419:500,NeV143324]/final_Z1[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
#plt.ylim(0,6)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],final_Z2[19:100,NeV143324]/final_Z2[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],final_Z2[119:200,NeV143324]/final_Z2[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],final_Z2[219:300,NeV143324]/final_Z2[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],final_Z2[319:400,NeV143324]/final_Z2[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],final_Z2[419:500,NeV143324]/final_Z2[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
#plt.ylim(0,20)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],final_Z3[119:200,NeV143324]/final_Z3[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],final_Z3[219:300,NeV143324]/final_Z3[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],final_Z3[319:400,NeV143324]/final_Z3[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],final_Z3[419:500,NeV143324]/final_Z3[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],final_Z3[19:100,NeV143324]/final_Z3[19:100,NeII128152],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
#plt.ylim(0,20)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeV143324_NeII128152_vs_NII_Ha_secNC.pdf', bbox_inches='tight')
plt.close()



# ################################## NV / HeII vs NV / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NV]/final_Z01[19:100,CIV],final_Z01[19:100,NV]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NV]/final_Z01[119:200,CIV],final_Z01[119:200,NV]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NV]/final_Z01[219:300,CIV],final_Z01[219:300,NV]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NV]/final_Z01[319:400,CIV],final_Z01[319:400,NV]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NV]/final_Z01[419:500,CIV],final_Z01[419:500,NV]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.ylabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NV]/final_Z05[19:100,CIV],final_Z05[19:100,NV]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NV]/final_Z05[119:200,CIV],final_Z05[119:200,NV]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NV]/final_Z05[219:300,CIV],final_Z05[219:300,NV]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NV]/final_Z05[319:400,CIV],final_Z05[319:400,NV]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NV]/final_Z05[419:500,CIV],final_Z05[419:500,NV]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NV]/final_Z1[19:100,CIV],final_Z1[19:100,NV]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NV]/final_Z1[119:200,CIV],final_Z1[119:200,NV]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NV]/final_Z1[219:300,CIV],final_Z1[219:300,NV]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NV]/final_Z1[319:400,CIV],final_Z1[319:400,NV]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NV]/final_Z1[419:500,CIV],final_Z1[419:500,NV]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NV]/final_Z2[19:100,CIV],final_Z2[19:100,NV]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NV]/final_Z2[119:200,CIV],final_Z2[119:200,NV]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NV]/final_Z2[219:300,CIV],final_Z2[219:300,NV]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NV]/final_Z2[319:400,CIV],final_Z2[319:400,NV]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NV]/final_Z2[419:500,CIV],final_Z2[419:500,NV]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NV]/final_Z3[119:200,CIV],final_Z3[119:200,NV]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NV]/final_Z3[219:300,CIV],final_Z3[219:300,NV]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NV]/final_Z3[319:400,CIV],final_Z3[319:400,NV]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NV]/final_Z3[419:500,CIV],final_Z3[419:500,NV]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NV]/final_Z3[19:100,CIV],final_Z3[19:100,NV]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$') 
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NV_HeII_vs_NV_CIV_secNC.pdf', bbox_inches='tight')
plt.close()



# ################################## NV / HeII vs CIII / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIII]/final_Z01[119:200,CIV],final_Z01[119:200,NV]/final_Z01[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIII]/final_Z01[219:300,CIV],final_Z01[219:300,NV]/final_Z01[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIII]/final_Z01[319:400,CIV],final_Z01[319:400,NV]/final_Z01[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIII]/final_Z01[419:500,CIV],final_Z01[419:500,NV]/final_Z01[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,CIII]/final_Z01[19:100,CIV],final_Z01[19:100,NV]/final_Z01[19:100,HeII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.ylabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIII]/final_Z05[19:100,CIV],final_Z05[19:100,NV]/final_Z05[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIII]/final_Z05[119:200,CIV],final_Z05[119:200,NV]/final_Z05[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIII]/final_Z05[219:300,CIV],final_Z05[219:300,NV]/final_Z05[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIII]/final_Z05[319:400,CIV],final_Z05[319:400,NV]/final_Z05[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIII]/final_Z05[419:500,CIV],final_Z05[419:500,NV]/final_Z05[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIII]/final_Z1[19:100,CIV],final_Z1[19:100,NV]/final_Z1[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIII]/final_Z1[119:200,CIV],final_Z1[119:200,NV]/final_Z1[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIII]/final_Z1[219:300,CIV],final_Z1[219:300,NV]/final_Z1[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIII]/final_Z1[319:400,CIV],final_Z1[319:400,NV]/final_Z1[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIII]/final_Z1[419:500,CIV],final_Z1[419:500,NV]/final_Z1[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIII]/final_Z2[19:100,CIV],final_Z2[19:100,NV]/final_Z2[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIII]/final_Z2[119:200,CIV],final_Z2[119:200,NV]/final_Z2[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIII]/final_Z2[219:300,CIV],final_Z2[219:300,NV]/final_Z2[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIII]/final_Z2[319:400,CIV],final_Z2[319:400,NV]/final_Z2[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIII]/final_Z2[419:500,CIV],final_Z2[419:500,NV]/final_Z2[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIII]/final_Z3[19:100,CIV],final_Z3[19:100,NV]/final_Z3[19:100,HeII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIII]/final_Z3[119:200,CIV],final_Z3[119:200,NV]/final_Z3[119:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIII]/final_Z3[219:300,CIV],final_Z3[219:300,NV]/final_Z3[219:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIII]/final_Z3[319:400,CIV],final_Z3[319:400,NV]/final_Z3[319:400,HeII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIII]/final_Z3[419:500,CIV],final_Z3[419:500,NV]/final_Z3[419:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')


plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NV_HeII_vs_CIII_CIV_secNC.pdf', bbox_inches='tight')
plt.close()






# ################################## NV / CIV vs CIV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,HeII],final_Z01[19:100,NV]/final_Z01[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,HeII],final_Z01[119:200,NV]/final_Z01[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,HeII],final_Z01[219:300,NV]/final_Z01[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,HeII],final_Z01[319:400,NV]/final_Z01[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,HeII],final_Z01[419:500,NV]/final_Z01[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.ylabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,HeII],final_Z05[19:100,NV]/final_Z05[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,HeII],final_Z05[119:200,NV]/final_Z05[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,HeII],final_Z05[219:300,NV]/final_Z05[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,HeII],final_Z05[319:400,NV]/final_Z05[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,HeII],final_Z05[419:500,NV]/final_Z05[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); #plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,HeII],final_Z1[19:100,NV]/final_Z1[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,HeII],final_Z1[119:200,NV]/final_Z1[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,HeII],final_Z1[219:300,NV]/final_Z1[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,HeII],final_Z1[319:400,NV]/final_Z1[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,HeII],final_Z1[419:500,NV]/final_Z1[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,HeII],final_Z2[19:100,NV]/final_Z2[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,HeII],final_Z2[119:200,NV]/final_Z2[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,HeII],final_Z2[219:300,NV]/final_Z2[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,HeII],final_Z2[319:400,NV]/final_Z2[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,HeII],final_Z2[419:500,NV]/final_Z2[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,HeII],final_Z3[119:200,NV]/final_Z3[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,HeII],final_Z3[219:300,NV]/final_Z3[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,HeII],final_Z3[319:400,NV]/final_Z3[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,HeII],final_Z3[419:500,NV]/final_Z3[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,HeII],final_Z3[19:100,NV]/final_Z3[19:100,CIV],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NV_CIV_vs_CIV_HeII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [O III] / Hb vs NIII] 1749 / NIII 991 ##################################
############# Temperature sensitive diagnostic diagrams

fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,NIII1749]/final_Z01[119:200,NIII989],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NIII1749]/final_Z01[219:300,NIII989],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NIII1749]/final_Z01[319:400,NIII989],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NIII1749]/final_Z01[419:500,NIII989],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,NIII1749]/final_Z01[19:100,NIII989],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('NIII] $\\lambda$1749 / NIII $\\lambda$991')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5000); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NIII1749]/final_Z05[19:100,NIII989],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NIII1749]/final_Z05[119:200,NIII989],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NIII1749]/final_Z05[219:300,NIII989],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NIII1749]/final_Z05[319:400,NIII989],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NIII1749]/final_Z05[419:500,NIII989],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / NIII $\\lambda$991')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5000); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NIII1749]/final_Z1[19:100,NIII989],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NIII1749]/final_Z1[119:200,NIII989],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NIII1749]/final_Z1[219:300,NIII989],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NIII1749]/final_Z1[319:400,NIII989],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NIII1749]/final_Z1[419:500,NIII989],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / NIII $\\lambda$991')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5000); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NIII1749]/final_Z2[19:100,NIII989],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NIII1749]/final_Z2[119:200,NIII989],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NIII1749]/final_Z2[219:300,NIII989],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NIII1749]/final_Z2[319:400,NIII989],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NIII1749]/final_Z2[419:500,NIII989],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / NIII $\\lambda$991')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5000); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NIII1749]/final_Z3[19:100,NIII989],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NIII1749]/final_Z3[119:200,NIII989],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NIII1749]/final_Z3[219:300,NIII989],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NIII1749]/final_Z3[319:400,NIII989],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NIII1749]/final_Z3[419:500,NIII989],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('NIII] $\\lambda$1749 / NIII $\\lambda$991')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,5000); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_NIII1749_NIII991_secNC.pdf', bbox_inches='tight')
plt.close()






# ################################## [O III] / Hb vs CIII] 1909 / CIII 977 ##################################
############# Temperature sensitive diagnostic diagrams
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIII]/final_Z01[119:200,CIII977],final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIII]/final_Z01[219:300,CIII977],final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIII]/final_Z01[319:400,CIII977],final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIII]/final_Z01[419:500,CIII977],final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,CIII]/final_Z01[19:100,CIII977],final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIII $\\lambda$977')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,2500); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIII]/final_Z05[19:100,CIII977],final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIII]/final_Z05[119:200,CIII977],final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIII]/final_Z05[219:300,CIII977],final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIII]/final_Z05[319:400,CIII977],final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIII]/final_Z05[419:500,CIII977],final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIII $\\lambda$977')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,2500); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIII]/final_Z1[19:100,CIII977],final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIII]/final_Z1[119:200,CIII977],final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIII]/final_Z1[219:300,CIII977],final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIII]/final_Z1[319:400,CIII977],final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIII]/final_Z1[419:500,CIII977],final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIII $\\lambda$977')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,2500); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIII]/final_Z2[19:100,CIII977],final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIII]/final_Z2[119:200,CIII977],final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIII]/final_Z2[219:300,CIII977],final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIII]/final_Z2[319:400,CIII977],final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIII]/final_Z2[419:500,CIII977],final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIII $\\lambda$977')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,2500); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIII]/final_Z3[19:100,CIII977],final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIII]/final_Z3[119:200,CIII977],final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIII]/final_Z3[219:300,CIII977],final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIII]/final_Z3[319:400,CIII977],final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIII]/final_Z3[419:500,CIII977],final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIII] $\\lambda$1909 / CIII $\\lambda$977')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
#plt.xlim(0,2500); plt.xticks(np.arange(-5,0.1,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIII_Hb_vs_CIII_CIII977_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIII] / CII] vs CIV / CII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CII2326],final_Z01[19:100,CIII]/final_Z01[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CII2326],final_Z01[119:200,CIII]/final_Z01[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CII2326],final_Z01[219:300,CIII]/final_Z01[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CII2326],final_Z01[319:400,CIII]/final_Z01[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CII2326],final_Z01[419:500,CIII]/final_Z01[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CII] $\\lambda$2326')
plt.ylabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,6)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CII2326],final_Z05[19:100,CIII]/final_Z05[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CII2326],final_Z05[119:200,CIII]/final_Z05[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CII2326],final_Z05[219:300,CIII]/final_Z05[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CII2326],final_Z05[319:400,CIII]/final_Z05[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CII2326],final_Z05[419:500,CIII]/final_Z05[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,6)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CII2326],final_Z1[119:200,CIII]/final_Z1[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CII2326],final_Z1[219:300,CIII]/final_Z1[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CII2326],final_Z1[319:400,CIII]/final_Z1[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CII2326],final_Z1[419:500,CIII]/final_Z1[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CII2326],final_Z1[19:100,CIII]/final_Z1[19:100,CII2326],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,6)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='x-small', loc='lower right')



ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CII2326],final_Z2[19:100,CIII]/final_Z2[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CII2326],final_Z2[119:200,CIII]/final_Z2[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CII2326],final_Z2[219:300,CIII]/final_Z2[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CII2326],final_Z2[319:400,CIII]/final_Z2[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CII2326],final_Z2[419:500,CIII]/final_Z2[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,6)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CII2326],final_Z3[19:100,CIII]/final_Z3[19:100,CII2326],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CII2326],final_Z3[119:200,CIII]/final_Z3[119:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CII2326],final_Z3[219:300,CIII]/final_Z3[219:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CII2326],final_Z3[319:400,CIII]/final_Z3[319:400,CII2326],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CII2326],final_Z3[419:500,CIII]/final_Z3[419:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CII] $\\lambda$2326')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-2,6)
###plt.xticks(np.arange(-2,7,2))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')


plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_CII_vs_CIV_CII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [OI] 6300 / [OIII] 5007 vs [NII] 5755 / [NII] 6583 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NII5755]/final_Z01[19:100,NII6583],final_Z01[19:100,OI6300]/final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NII5755]/final_Z01[119:200,NII6583],final_Z01[119:200,OI6300]/final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NII5755]/final_Z01[219:300,NII6583],final_Z01[219:300,OI6300]/final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NII5755]/final_Z01[319:400,NII6583],final_Z01[319:400,OI6300]/final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NII5755]/final_Z01[419:500,NII6583],final_Z01[419:500,OI6300]/final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$5755 / [NII] $\\lambda$6583')
plt.ylabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log');
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NII5755]/final_Z05[19:100,NII6583],final_Z05[19:100,OI6300]/final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NII5755]/final_Z05[119:200,NII6583],final_Z05[119:200,OI6300]/final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NII5755]/final_Z05[219:300,NII6583],final_Z05[219:300,OI6300]/final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NII5755]/final_Z05[319:400,NII6583],final_Z05[319:400,OI6300]/final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NII5755]/final_Z05[419:500,NII6583],final_Z05[419:500,OI6300]/final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$5755 / [NII] $\\lambda$6583')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log');
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NII5755]/final_Z1[19:100,NII6583],final_Z1[19:100,OI6300]/final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NII5755]/final_Z1[119:200,NII6583],final_Z1[119:200,OI6300]/final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NII5755]/final_Z1[219:300,NII6583],final_Z1[219:300,OI6300]/final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NII5755]/final_Z1[319:400,NII6583],final_Z1[319:400,OI6300]/final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NII5755]/final_Z1[419:500,NII6583],final_Z1[419:500,OI6300]/final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$5755 / [NII] $\\lambda$6583')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log');
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NII5755]/final_Z2[19:100,NII6583],final_Z2[19:100,OI6300]/final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NII5755]/final_Z2[119:200,NII6583],final_Z2[119:200,OI6300]/final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NII5755]/final_Z2[219:300,NII6583],final_Z2[219:300,OI6300]/final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NII5755]/final_Z2[319:400,NII6583],final_Z2[319:400,OI6300]/final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NII5755]/final_Z2[419:500,NII6583],final_Z2[419:500,OI6300]/final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$5755 / [NII] $\\lambda$6583')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log');
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NII5755]/final_Z3[119:200,NII6583],final_Z3[119:200,OI6300]/final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NII5755]/final_Z3[219:300,NII6583],final_Z3[219:300,OI6300]/final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NII5755]/final_Z3[319:400,NII6583],final_Z3[319:400,OI6300]/final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NII5755]/final_Z3[419:500,NII6583],final_Z3[419:500,OI6300]/final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NII5755]/final_Z3[19:100,NII6583],final_Z3[19:100,OI6300]/final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NII] $\\lambda$5755 / [NII] $\\lambda$6583')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log'); 
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')


plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OI_OIII_vs_NII5755_NII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [Ne VI] / [OIV] vs [NeV] 14 mu m / [NeV] 24 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeV143324]/final_Z01[19:100,NeV242490],final_Z01[19:100,NeVI]/final_Z01[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeV143324]/final_Z01[119:200,NeV242490],final_Z01[119:200,NeVI]/final_Z01[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeV143324]/final_Z01[219:300,NeV242490],final_Z01[219:300,NeVI]/final_Z01[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeV143324]/final_Z01[319:400,NeV242490],final_Z01[319:400,NeVI]/final_Z01[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeV143324]/final_Z01[419:500,NeV242490],final_Z01[419:500,NeVI]/final_Z01[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.ylabel('[NeVI] $\\lambda$7.7 $\\mu$m / [OIV] $\\lambda$25.9 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeV143324]/final_Z05[19:100,NeV242490],final_Z05[19:100,NeVI]/final_Z05[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeV143324]/final_Z05[119:200,NeV242490],final_Z05[119:200,NeVI]/final_Z05[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeV143324]/final_Z05[219:300,NeV242490],final_Z05[219:300,NeVI]/final_Z05[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeV143324]/final_Z05[319:400,NeV242490],final_Z05[319:400,NeVI]/final_Z05[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeV143324]/final_Z05[419:500,NeV242490],final_Z05[419:500,NeVI]/final_Z05[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')

plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeV143324]/final_Z1[19:100,NeV242490],final_Z1[19:100,NeVI]/final_Z1[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeV143324]/final_Z1[119:200,NeV242490],final_Z1[119:200,NeVI]/final_Z1[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeV143324]/final_Z1[219:300,NeV242490],final_Z1[219:300,NeVI]/final_Z1[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeV143324]/final_Z1[319:400,NeV242490],final_Z1[319:400,NeVI]/final_Z1[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeV143324]/final_Z1[419:500,NeV242490],final_Z1[419:500,NeVI]/final_Z1[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeV143324]/final_Z2[19:100,NeV242490],final_Z2[19:100,NeVI]/final_Z2[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeV143324]/final_Z2[119:200,NeV242490],final_Z2[119:200,NeVI]/final_Z2[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeV143324]/final_Z2[219:300,NeV242490],final_Z2[219:300,NeVI]/final_Z2[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeV143324]/final_Z2[319:400,NeV242490],final_Z2[319:400,NeVI]/final_Z2[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeV143324]/final_Z2[419:500,NeV242490],final_Z2[419:500,NeVI]/final_Z2[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeV143324]/final_Z3[119:200,NeV242490],final_Z3[119:200,NeVI]/final_Z3[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeV143324]/final_Z3[219:300,NeV242490],final_Z3[219:300,NeVI]/final_Z3[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeV143324]/final_Z3[319:400,NeV242490],final_Z3[319:400,NeVI]/final_Z3[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeV143324]/final_Z3[419:500,NeV242490],final_Z3[419:500,NeVI]/final_Z3[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeV143324]/final_Z3[19:100,NeV242490],final_Z3[19:100,NeVI]/final_Z3[19:100,OIV25_9],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeVI_OIV_vs_NeV143324_NeV242490_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NeIII] 155558 / [NeII] 128152 vs [OIV] 25.9 mu m / [NeIII] 155558 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIV25_9]/final_Z01[19:100,NeIII155558],final_Z01[19:100,NeIII155558]/final_Z01[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIV25_9]/final_Z01[119:200,NeIII155558],final_Z01[119:200,NeIII155558]/final_Z01[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIV25_9]/final_Z01[219:300,NeIII155558],final_Z01[219:300,NeIII155558]/final_Z01[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIV25_9]/final_Z01[319:400,NeIII155558],final_Z01[319:400,NeIII155558]/final_Z01[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIV25_9]/final_Z01[419:500,NeIII155558],final_Z01[419:500,NeIII155558]/final_Z01[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIV] $\\lambda$25.9 $\\mu$m / [NeIII] $\\lambda$15.5 $\\mu$m')
plt.ylabel('[NeIII] $\\lambda$15.5 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIV25_9]/final_Z05[19:100,NeIII155558],final_Z05[19:100,NeIII155558]/final_Z05[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIV25_9]/final_Z05[119:200,NeIII155558],final_Z05[119:200,NeIII155558]/final_Z05[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIV25_9]/final_Z05[219:300,NeIII155558],final_Z05[219:300,NeIII155558]/final_Z05[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIV25_9]/final_Z05[319:400,NeIII155558],final_Z05[319:400,NeIII155558]/final_Z05[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIV25_9]/final_Z05[419:500,NeIII155558],final_Z05[419:500,NeIII155558]/final_Z05[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIV] $\\lambda$25.9 $\\mu$m / [NeIII] $\\lambda$15.5 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIV25_9]/final_Z1[19:100,NeIII155558],final_Z1[19:100,NeIII155558]/final_Z1[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIV25_9]/final_Z1[119:200,NeIII155558],final_Z1[119:200,NeIII155558]/final_Z1[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIV25_9]/final_Z1[219:300,NeIII155558],final_Z1[219:300,NeIII155558]/final_Z1[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIV25_9]/final_Z1[319:400,NeIII155558],final_Z1[319:400,NeIII155558]/final_Z1[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIV25_9]/final_Z1[419:500,NeIII155558],final_Z1[419:500,NeIII155558]/final_Z1[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIV] $\\lambda$25.9 $\\mu$m / [NeIII] $\\lambda$15.5 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIV25_9]/final_Z2[19:100,NeIII155558],final_Z2[19:100,NeIII155558]/final_Z2[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIV25_9]/final_Z2[119:200,NeIII155558],final_Z2[119:200,NeIII155558]/final_Z2[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIV25_9]/final_Z2[219:300,NeIII155558],final_Z2[219:300,NeIII155558]/final_Z2[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIV25_9]/final_Z2[319:400,NeIII155558],final_Z2[319:400,NeIII155558]/final_Z2[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIV25_9]/final_Z2[419:500,NeIII155558],final_Z2[419:500,NeIII155558]/final_Z2[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIV] $\\lambda$25.9 $\\mu$m / [NeIII] $\\lambda$15.5 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIV25_9]/final_Z3[119:200,NeIII155558],final_Z3[119:200,NeIII155558]/final_Z3[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIV25_9]/final_Z3[219:300,NeIII155558],final_Z3[219:300,NeIII155558]/final_Z3[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIV25_9]/final_Z3[319:400,NeIII155558],final_Z3[319:400,NeIII155558]/final_Z3[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIV25_9]/final_Z3[419:500,NeIII155558],final_Z3[419:500,NeIII155558]/final_Z3[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIV25_9]/final_Z3[19:100,NeIII155558],final_Z3[19:100,NeIII155558]/final_Z3[19:100,NeII128152],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIV] $\\lambda$25.9 $\\mu$m / [NeIII] $\\lambda$15.5 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeIII155558_NeII128152_vs_OIV25_9_NeIII155558_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [Ne VI] / [OIV] vs [NeV] 14 mu m / [NeV] 24 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeVI]/final_Z01[19:100,NeII128152],final_Z01[19:100,NeVI]/final_Z01[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeVI]/final_Z01[119:200,NeII128152],final_Z01[119:200,NeVI]/final_Z01[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeVI]/final_Z01[219:300,NeII128152],final_Z01[219:300,NeVI]/final_Z01[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeVI]/final_Z01[319:400,NeII128152],final_Z01[319:400,NeVI]/final_Z01[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeVI]/final_Z01[419:500,NeII128152],final_Z01[419:500,NeVI]/final_Z01[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[NeVI] $\\lambda$7.7 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.ylabel('[NeVI] $\\lambda$7.7 $\\mu$m / [OIV] $\\lambda$25.9 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeVI]/final_Z05[19:100,NeII128152],final_Z05[19:100,NeVI]/final_Z05[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeVI]/final_Z05[119:200,NeII128152],final_Z05[119:200,NeVI]/final_Z05[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeVI]/final_Z05[219:300,NeII128152],final_Z05[219:300,NeVI]/final_Z05[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeVI]/final_Z05[319:400,NeII128152],final_Z05[319:400,NeVI]/final_Z05[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeVI]/final_Z05[419:500,NeII128152],final_Z05[419:500,NeVI]/final_Z05[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeVI]/final_Z1[19:100,NeII128152],final_Z1[19:100,NeVI]/final_Z1[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeVI]/final_Z1[119:200,NeII128152],final_Z1[119:200,NeVI]/final_Z1[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeVI]/final_Z1[219:300,NeII128152],final_Z1[219:300,NeVI]/final_Z1[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeVI]/final_Z1[319:400,NeII128152],final_Z1[319:400,NeVI]/final_Z1[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeVI]/final_Z1[419:500,NeII128152],final_Z1[419:500,NeVI]/final_Z1[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeVI]/final_Z2[19:100,NeII128152],final_Z2[19:100,NeVI]/final_Z2[19:100,OIV25_9],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeVI]/final_Z2[119:200,NeII128152],final_Z2[119:200,NeVI]/final_Z2[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeVI]/final_Z2[219:300,NeII128152],final_Z2[219:300,NeVI]/final_Z2[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeVI]/final_Z2[319:400,NeII128152],final_Z2[319:400,NeVI]/final_Z2[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeVI]/final_Z2[419:500,NeII128152],final_Z2[419:500,NeVI]/final_Z2[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeVI]/final_Z3[119:200,NeII128152],final_Z3[119:200,NeVI]/final_Z3[119:200,OIV25_9],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeVI]/final_Z3[219:300,NeII128152],final_Z3[219:300,NeVI]/final_Z3[219:300,OIV25_9],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeVI]/final_Z3[319:400,NeII128152],final_Z3[319:400,NeVI]/final_Z3[319:400,OIV25_9],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeVI]/final_Z3[419:500,NeII128152],final_Z3[419:500,NeVI]/final_Z3[419:500,OIV25_9],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeVI]/final_Z3[19:100,NeII128152],final_Z3[19:100,NeVI]/final_Z3[19:100,OIV25_9],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeV] $\\lambda$14 $\\mu$m / [NeV] $\\lambda$24 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeVI_OIV_vs_NeVI_NeII128152_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIV] 25.9 / [SIII] 33.6 vs [NeIII] 15.5 mu m / [NeII] 12.8 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeIII155558]/final_Z01[19:100,NeII128152],final_Z01[19:100,OIV25_9]/final_Z01[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIII155558]/final_Z01[119:200,NeII128152],final_Z01[119:200,OIV25_9]/final_Z01[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIII155558]/final_Z01[219:300,NeII128152],final_Z01[219:300,OIV25_9]/final_Z01[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIII155558]/final_Z01[319:400,NeII128152],final_Z01[319:400,OIV25_9]/final_Z01[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIII155558]/final_Z01[419:500,NeII128152],final_Z01[419:500,OIV25_9]/final_Z01[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.ylabel('[OIV] $\\lambda$25.9 $\\mu$m / [SIII] $\\lambda$33.6 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIII155558]/final_Z05[19:100,NeII128152],final_Z05[19:100,OIV25_9]/final_Z05[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIII155558]/final_Z05[119:200,NeII128152],final_Z05[119:200,OIV25_9]/final_Z05[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIII155558]/final_Z05[219:300,NeII128152],final_Z05[219:300,OIV25_9]/final_Z05[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIII155558]/final_Z05[319:400,NeII128152],final_Z05[319:400,OIV25_9]/final_Z05[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIII155558]/final_Z05[419:500,NeII128152],final_Z05[419:500,OIV25_9]/final_Z05[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIII155558]/final_Z1[19:100,NeII128152],final_Z1[19:100,OIV25_9]/final_Z1[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIII155558]/final_Z1[119:200,NeII128152],final_Z1[119:200,OIV25_9]/final_Z1[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIII155558]/final_Z1[219:300,NeII128152],final_Z1[219:300,OIV25_9]/final_Z1[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIII155558]/final_Z1[319:400,NeII128152],final_Z1[319:400,OIV25_9]/final_Z1[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIII155558]/final_Z1[419:500,NeII128152],final_Z1[419:500,OIV25_9]/final_Z1[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIII155558]/final_Z2[19:100,NeII128152],final_Z2[19:100,OIV25_9]/final_Z2[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIII155558]/final_Z2[119:200,NeII128152],final_Z2[119:200,OIV25_9]/final_Z2[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIII155558]/final_Z2[219:300,NeII128152],final_Z2[219:300,OIV25_9]/final_Z2[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIII155558]/final_Z2[319:400,NeII128152],final_Z2[319:400,OIV25_9]/final_Z2[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIII155558]/final_Z2[419:500,NeII128152],final_Z2[419:500,OIV25_9]/final_Z2[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIII155558]/final_Z3[119:200,NeII128152],final_Z3[119:200,OIV25_9]/final_Z3[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIII155558]/final_Z3[219:300,NeII128152],final_Z3[219:300,OIV25_9]/final_Z3[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIII155558]/final_Z3[319:400,NeII128152],final_Z3[319:400,OIV25_9]/final_Z3[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIII155558]/final_Z3[419:500,NeII128152],final_Z3[419:500,OIV25_9]/final_Z3[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeIII155558]/final_Z3[19:100,NeII128152],final_Z3[19:100,OIV25_9]/final_Z3[19:100,SIII336463],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIV25_9_SIII336463_vs_NeIII155558_NeII128152_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [OIV] 25.9 / [SIII] 33.6 vs [NeIII] 15.5 mu m / [NeII] 12.8 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,SIV105251]/final_Z01[19:100,SIII186875],final_Z01[19:100,OIV25_9]/final_Z01[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,SIV105251]/final_Z01[119:200,SIII186875],final_Z01[119:200,OIV25_9]/final_Z01[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SIV105251]/final_Z01[219:300,SIII186875],final_Z01[219:300,OIV25_9]/final_Z01[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SIV105251]/final_Z01[319:400,SIII186875],final_Z01[319:400,OIV25_9]/final_Z01[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SIV105251]/final_Z01[419:500,SIII186875],final_Z01[419:500,OIV25_9]/final_Z01[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIV] $\\lambda$10.5 $\\mu$m / [SIII] $\\lambda$18.7 $\\mu$m')
plt.ylabel('[OIV] $\\lambda$25.9 $\\mu$m / [SIII] $\\lambda$33.6 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SIV105251]/final_Z05[19:100,SIII186875],final_Z05[19:100,OIV25_9]/final_Z05[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SIV105251]/final_Z05[119:200,SIII186875],final_Z05[119:200,OIV25_9]/final_Z05[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SIV105251]/final_Z05[219:300,SIII186875],final_Z05[219:300,OIV25_9]/final_Z05[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SIV105251]/final_Z05[319:400,SIII186875],final_Z05[319:400,OIV25_9]/final_Z05[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SIV105251]/final_Z05[419:500,SIII186875],final_Z05[419:500,OIV25_9]/final_Z05[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIV] $\\lambda$10.5 $\\mu$m / [SIII] $\\lambda$18.7 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SIV105251]/final_Z1[19:100,SIII186875],final_Z1[19:100,OIV25_9]/final_Z1[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SIV105251]/final_Z1[119:200,SIII186875],final_Z1[119:200,OIV25_9]/final_Z1[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SIV105251]/final_Z1[219:300,SIII186875],final_Z1[219:300,OIV25_9]/final_Z1[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SIV105251]/final_Z1[319:400,SIII186875],final_Z1[319:400,OIV25_9]/final_Z1[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SIV105251]/final_Z1[419:500,SIII186875],final_Z1[419:500,OIV25_9]/final_Z1[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIV] $\\lambda$10.5 $\\mu$m / [SIII] $\\lambda$18.7 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SIV105251]/final_Z2[19:100,SIII186875],final_Z2[19:100,OIV25_9]/final_Z2[19:100,SIII336463],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SIV105251]/final_Z2[119:200,SIII186875],final_Z2[119:200,OIV25_9]/final_Z2[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SIV105251]/final_Z2[219:300,SIII186875],final_Z2[219:300,OIV25_9]/final_Z2[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SIV105251]/final_Z2[319:400,SIII186875],final_Z2[319:400,OIV25_9]/final_Z2[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SIV105251]/final_Z2[419:500,SIII186875],final_Z2[419:500,OIV25_9]/final_Z2[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIV] $\\lambda$10.5 $\\mu$m / [SIII] $\\lambda$18.7 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,SIV105251]/final_Z3[119:200,SIII186875],final_Z3[119:200,OIV25_9]/final_Z3[119:200,SIII336463],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SIV105251]/final_Z3[219:300,SIII186875],final_Z3[219:300,OIV25_9]/final_Z3[219:300,SIII336463],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SIV105251]/final_Z3[319:400,SIII186875],final_Z3[319:400,OIV25_9]/final_Z3[319:400,SIII336463],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SIV105251]/final_Z3[419:500,SIII186875],final_Z3[419:500,OIV25_9]/final_Z3[419:500,SIII336463],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,SIV105251]/final_Z3[19:100,SIII186875],final_Z3[19:100,OIV25_9]/final_Z3[19:100,SIII336463],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[SIV] $\\lambda$10.5 $\\mu$m / [SIII] $\\lambda$18.7 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OIV25_9_SIII336463_vs_SIV105251_SIII186875_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [NeIII] 155558 / [NeII] 128152 vs [SIII] 33.6 mu m / [SiII] 34.8 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,SIII336463]/final_Z01[19:100,SiII348041],final_Z01[19:100,NeIII155558]/final_Z01[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,SIII336463]/final_Z01[119:200,SiII348041],final_Z01[119:200,NeIII155558]/final_Z01[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SIII336463]/final_Z01[219:300,SiII348041],final_Z01[219:300,NeIII155558]/final_Z01[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SIII336463]/final_Z01[319:400,SiII348041],final_Z01[319:400,NeIII155558]/final_Z01[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SIII336463]/final_Z01[419:500,SiII348041],final_Z01[419:500,NeIII155558]/final_Z01[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIII] $\\lambda$33.6 $\\mu$m / [SiII] $\\lambda$34.8 $\\mu$m')
plt.ylabel('[NeIII] $\\lambda$15.5 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SIII336463]/final_Z05[19:100,SiII348041],final_Z05[19:100,NeIII155558]/final_Z05[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SIII336463]/final_Z05[119:200,SiII348041],final_Z05[119:200,NeIII155558]/final_Z05[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SIII336463]/final_Z05[219:300,SiII348041],final_Z05[219:300,NeIII155558]/final_Z05[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SIII336463]/final_Z05[319:400,SiII348041],final_Z05[319:400,NeIII155558]/final_Z05[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SIII336463]/final_Z05[419:500,SiII348041],final_Z05[419:500,NeIII155558]/final_Z05[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIII] $\\lambda$33.6 $\\mu$m / [SiII] $\\lambda$34.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SIII336463]/final_Z1[19:100,SiII348041],final_Z1[19:100,NeIII155558]/final_Z1[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SIII336463]/final_Z1[119:200,SiII348041],final_Z1[119:200,NeIII155558]/final_Z1[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SIII336463]/final_Z1[219:300,SiII348041],final_Z1[219:300,NeIII155558]/final_Z1[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SIII336463]/final_Z1[319:400,SiII348041],final_Z1[319:400,NeIII155558]/final_Z1[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SIII336463]/final_Z1[419:500,SiII348041],final_Z1[419:500,NeIII155558]/final_Z1[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIII] $\\lambda$33.6 $\\mu$m / [SiII] $\\lambda$34.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SIII336463]/final_Z2[19:100,SiII348041],final_Z2[19:100,NeIII155558]/final_Z2[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SIII336463]/final_Z2[119:200,SiII348041],final_Z2[119:200,NeIII155558]/final_Z2[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SIII336463]/final_Z2[219:300,SiII348041],final_Z2[219:300,NeIII155558]/final_Z2[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SIII336463]/final_Z2[319:400,SiII348041],final_Z2[319:400,NeIII155558]/final_Z2[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SIII336463]/final_Z2[419:500,SiII348041],final_Z2[419:500,NeIII155558]/final_Z2[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SIII] $\\lambda$33.6 $\\mu$m / [SiII] $\\lambda$34.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,SIII336463]/final_Z3[119:200,SiII348041],final_Z3[119:200,NeIII155558]/final_Z3[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SIII336463]/final_Z3[219:300,SiII348041],final_Z3[219:300,NeIII155558]/final_Z3[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SIII336463]/final_Z3[319:400,SiII348041],final_Z3[319:400,NeIII155558]/final_Z3[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SIII336463]/final_Z3[419:500,SiII348041],final_Z3[419:500,NeIII155558]/final_Z3[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,SIII336463]/final_Z3[19:100,SiII348041],final_Z3[19:100,NeIII155558]/final_Z3[19:100,NeII128152],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[SIII] $\\lambda$33.6 $\\mu$m / [SiII] $\\lambda$34.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeIII155558_NeII128152_vs_SIII336463_SiII348041_secNC.pdf', bbox_inches='tight')
plt.close()






# ################################## [OIV] 25.9 / [SIII] 33.6 vs [NeIII] 15.5 mu m / [NeII] 12.8 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeIII155558]/final_Z01[19:100,NeII128152],final_Z01[19:100,NeV143324]/final_Z01[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIII155558]/final_Z01[119:200,NeII128152],final_Z01[119:200,NeV143324]/final_Z01[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIII155558]/final_Z01[219:300,NeII128152],final_Z01[219:300,NeV143324]/final_Z01[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIII155558]/final_Z01[319:400,NeII128152],final_Z01[319:400,NeV143324]/final_Z01[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIII155558]/final_Z01[419:500,NeII128152],final_Z01[419:500,NeV143324]/final_Z01[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.ylabel('[NeV] $\\lambda$14.3 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIII155558]/final_Z05[19:100,NeII128152],final_Z05[19:100,NeV143324]/final_Z05[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIII155558]/final_Z05[119:200,NeII128152],final_Z05[119:200,NeV143324]/final_Z05[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIII155558]/final_Z05[219:300,NeII128152],final_Z05[219:300,NeV143324]/final_Z05[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIII155558]/final_Z05[319:400,NeII128152],final_Z05[319:400,NeV143324]/final_Z05[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIII155558]/final_Z05[419:500,NeII128152],final_Z05[419:500,NeV143324]/final_Z05[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIII155558]/final_Z1[19:100,NeII128152],final_Z1[19:100,NeV143324]/final_Z1[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIII155558]/final_Z1[119:200,NeII128152],final_Z1[119:200,NeV143324]/final_Z1[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIII155558]/final_Z1[219:300,NeII128152],final_Z1[219:300,NeV143324]/final_Z1[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIII155558]/final_Z1[319:400,NeII128152],final_Z1[319:400,NeV143324]/final_Z1[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIII155558]/final_Z1[419:500,NeII128152],final_Z1[419:500,NeV143324]/final_Z1[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIII155558]/final_Z2[19:100,NeII128152],final_Z2[19:100,NeV143324]/final_Z2[19:100,NeII128152],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIII155558]/final_Z2[119:200,NeII128152],final_Z2[119:200,NeV143324]/final_Z2[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIII155558]/final_Z2[219:300,NeII128152],final_Z2[219:300,NeV143324]/final_Z2[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIII155558]/final_Z2[319:400,NeII128152],final_Z2[319:400,NeV143324]/final_Z2[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIII155558]/final_Z2[419:500,NeII128152],final_Z2[419:500,NeV143324]/final_Z2[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIII155558]/final_Z3[119:200,NeII128152],final_Z3[119:200,NeV143324]/final_Z3[119:200,NeII128152],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIII155558]/final_Z3[219:300,NeII128152],final_Z3[219:300,NeV143324]/final_Z3[219:300,NeII128152],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIII155558]/final_Z3[319:400,NeII128152],final_Z3[319:400,NeV143324]/final_Z3[319:400,NeII128152],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIII155558]/final_Z3[419:500,NeII128152],final_Z3[419:500,NeV143324]/final_Z3[419:500,NeII128152],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeIII155558]/final_Z3[19:100,NeII128152],final_Z3[19:100,NeV143324]/final_Z3[19:100,NeII128152],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeV143324_NeII128152_vs_NeIII155558_NeII128152_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [SIV] 10.5 / [SIII] 18.7 vs [NeIII] 15.5 mu m / [NeII] 12.8 mu m  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NeIII155558]/final_Z01[19:100,NeII128152],final_Z01[19:100,SIV105251]/final_Z01[19:100,SIII186875],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NeIII155558]/final_Z01[119:200,NeII128152],final_Z01[119:200,SIV105251]/final_Z01[119:200,SIII186875],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NeIII155558]/final_Z01[219:300,NeII128152],final_Z01[219:300,SIV105251]/final_Z01[219:300,SIII186875],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NeIII155558]/final_Z01[319:400,NeII128152],final_Z01[319:400,SIV105251]/final_Z01[319:400,SIII186875],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NeIII155558]/final_Z01[419:500,NeII128152],final_Z01[419:500,SIV105251]/final_Z01[419:500,SIII186875],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.ylabel('[SIV] $\\lambda$10.5 $\\mu$m / [SIII] $\\lambda$18.7 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NeIII155558]/final_Z05[19:100,NeII128152],final_Z05[19:100,SIV105251]/final_Z05[19:100,SIII186875],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NeIII155558]/final_Z05[119:200,NeII128152],final_Z05[119:200,SIV105251]/final_Z05[119:200,SIII186875],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NeIII155558]/final_Z05[219:300,NeII128152],final_Z05[219:300,SIV105251]/final_Z05[219:300,SIII186875],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NeIII155558]/final_Z05[319:400,NeII128152],final_Z05[319:400,SIV105251]/final_Z05[319:400,SIII186875],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NeIII155558]/final_Z05[419:500,NeII128152],final_Z05[419:500,SIV105251]/final_Z05[419:500,SIII186875],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NeIII155558]/final_Z1[19:100,NeII128152],final_Z1[19:100,SIV105251]/final_Z1[19:100,SIII186875],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NeIII155558]/final_Z1[119:200,NeII128152],final_Z1[119:200,SIV105251]/final_Z1[119:200,SIII186875],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NeIII155558]/final_Z1[219:300,NeII128152],final_Z1[219:300,SIV105251]/final_Z1[219:300,SIII186875],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NeIII155558]/final_Z1[319:400,NeII128152],final_Z1[319:400,SIV105251]/final_Z1[319:400,SIII186875],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NeIII155558]/final_Z1[419:500,NeII128152],final_Z1[419:500,SIV105251]/final_Z1[419:500,SIII186875],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NeIII155558]/final_Z2[19:100,NeII128152],final_Z2[19:100,SIV105251]/final_Z2[19:100,SIII186875],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NeIII155558]/final_Z2[119:200,NeII128152],final_Z2[119:200,SIV105251]/final_Z2[119:200,SIII186875],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NeIII155558]/final_Z2[219:300,NeII128152],final_Z2[219:300,SIV105251]/final_Z2[219:300,SIII186875],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NeIII155558]/final_Z2[319:400,NeII128152],final_Z2[319:400,SIV105251]/final_Z2[319:400,SIII186875],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NeIII155558]/final_Z2[419:500,NeII128152],final_Z2[419:500,SIV105251]/final_Z2[419:500,SIII186875],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,NeIII155558]/final_Z3[119:200,NeII128152],final_Z3[119:200,SIV105251]/final_Z3[119:200,SIII186875],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NeIII155558]/final_Z3[219:300,NeII128152],final_Z3[219:300,SIV105251]/final_Z3[219:300,SIII186875],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NeIII155558]/final_Z3[319:400,NeII128152],final_Z3[319:400,SIV105251]/final_Z3[319:400,SIII186875],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NeIII155558]/final_Z3[419:500,NeII128152],final_Z3[419:500,SIV105251]/final_Z3[419:500,SIII186875],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,NeIII155558]/final_Z3[19:100,NeII128152],final_Z3[19:100,SIV105251]/final_Z3[19:100,SIII186875],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[NeIII] $\\lambda$15.6 $\\mu$m / [NeII] $\\lambda$12.8 $\\mu$m')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/SIV105251_SIII186875_vs_NeIII155558_NeII128152_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## OII / OIII vs HeII 4686 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,HeII4686],final_Z01[119:200,OII3727]/final_Z01[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,HeII4686],final_Z01[219:300,OII3727]/final_Z01[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,HeII4686],final_Z01[319:400,OII3727]/final_Z01[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,HeII4686],final_Z01[419:500,OII3727]/final_Z01[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,HeII4686],final_Z01[19:100,OII3727]/final_Z01[19:100,OIII],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('OIII $\\lambda$4686 / H$\\beta$')
plt.ylabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')


fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,HeII4686],final_Z05[19:100,OII3727]/final_Z05[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,HeII4686],final_Z05[119:200,OII3727]/final_Z05[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,HeII4686],final_Z05[219:300,OII3727]/final_Z05[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,HeII4686],final_Z05[319:400,OII3727]/final_Z05[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,HeII4686],final_Z05[419:500,OII3727]/final_Z05[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,HeII4686],final_Z1[19:100,OII3727]/final_Z1[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,HeII4686],final_Z1[119:200,OII3727]/final_Z1[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,HeII4686],final_Z1[219:300,OII3727]/final_Z1[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,HeII4686],final_Z1[319:400,OII3727]/final_Z1[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,HeII4686],final_Z1[419:500,OII3727]/final_Z1[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,HeII4686],final_Z2[19:100,OII3727]/final_Z2[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,HeII4686],final_Z2[119:200,OII3727]/final_Z2[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,HeII4686],final_Z2[219:300,OII3727]/final_Z2[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,HeII4686],final_Z2[319:400,OII3727]/final_Z2[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,HeII4686],final_Z2[419:500,OII3727]/final_Z2[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,HeII4686],final_Z3[19:100,OII3727]/final_Z3[19:100,OIII],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,HeII4686],final_Z3[119:200,OII3727]/final_Z3[119:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,HeII4686],final_Z3[219:300,OII3727]/final_Z3[219:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,HeII4686],final_Z3[319:400,OII3727]/final_Z3[319:400,OIII],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,HeII4686],final_Z3[419:500,OII3727]/final_Z3[419:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('OIII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-6,1)
###plt.xticks(np.arange(-6,2,2))
##plt.ylim(-5,1)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OII_OIII_vs_HeII4686_Hb_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIV / Hb vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CIV $\\lambda$1550 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,CIV],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,CIV],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,CIV],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIV_Hb_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [NeV] 3426 / Hb vs HeII 4686 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[119:200,HeII4686],final_Z01[119:200,NeV3426],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,HeII4686],final_Z01[219:300,NeV3426],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,HeII4686],final_Z01[319:400,NeV3426],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,HeII4686],final_Z01[419:500,NeV3426],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z01[19:100,HeII4686],final_Z01[19:100,NeV3426],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.ylabel('[NeV] $\\lambda$3426 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,HeII4686],final_Z05[19:100,NeV3426],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,HeII4686],final_Z05[119:200,NeV3426],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,HeII4686],final_Z05[219:300,NeV3426],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,HeII4686],final_Z05[319:400,NeV3426],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,HeII4686],final_Z05[419:500,NeV3426],'-.g', linewidth=1.5, label='$\\kappa$=40')


#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,HeII4686],final_Z1[19:100,NeV3426],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,HeII4686],final_Z1[119:200,NeV3426],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,HeII4686],final_Z1[219:300,NeV3426],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,HeII4686],final_Z1[319:400,NeV3426],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,HeII4686],final_Z1[419:500,NeV3426],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,HeII4686],final_Z2[19:100,NeV3426],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,HeII4686],final_Z2[119:200,NeV3426],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,HeII4686],final_Z2[219:300,NeV3426],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,HeII4686],final_Z2[319:400,NeV3426],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,HeII4686],final_Z2[419:500,NeV3426],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,HeII4686],final_Z3[19:100,NeV3426],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,HeII4686],final_Z3[119:200,NeV3426],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,HeII4686],final_Z3[219:300,NeV3426],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,HeII4686],final_Z3[319:400,NeV3426],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,HeII4686],final_Z3[419:500,NeV3426],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-5.0008498,0.5)
###plt.xticks(np.arange(-5,0.51,1))
##plt.ylim(-5,2)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NeV3426_Hb_vs_HeII4686_Hb_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## HeII / OIII] 1666 vs CIV / CIII]  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,CIV]/final_Z01[19:100,CIII],final_Z01[19:100,HeII]/final_Z01[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,CIV]/final_Z01[119:200,CIII],final_Z01[119:200,HeII]/final_Z01[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,CIV]/final_Z01[219:300,CIII],final_Z01[219:300,HeII]/final_Z01[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,CIV]/final_Z01[319:400,CIII],final_Z01[319:400,HeII]/final_Z01[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,CIV]/final_Z01[419:500,CIII],final_Z01[419:500,HeII]/final_Z01[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')


#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('HeII $\\lambda$1640 / OIII] $\\lambda$1666')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,CIV]/final_Z05[19:100,CIII],final_Z05[19:100,HeII]/final_Z05[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,CIV]/final_Z05[119:200,CIII],final_Z05[119:200,HeII]/final_Z05[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,CIV]/final_Z05[219:300,CIII],final_Z05[219:300,HeII]/final_Z05[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,CIV]/final_Z05[319:400,CIII],final_Z05[319:400,HeII]/final_Z05[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,CIV]/final_Z05[419:500,CIII],final_Z05[419:500,HeII]/final_Z05[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,CIV]/final_Z1[19:100,CIII],final_Z1[19:100,HeII]/final_Z1[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,CIV]/final_Z1[119:200,CIII],final_Z1[119:200,HeII]/final_Z1[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,CIV]/final_Z1[219:300,CIII],final_Z1[219:300,HeII]/final_Z1[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,CIV]/final_Z1[319:400,CIII],final_Z1[319:400,HeII]/final_Z1[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,CIV]/final_Z1[419:500,CIII],final_Z1[419:500,HeII]/final_Z1[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,CIV]/final_Z2[19:100,CIII],final_Z2[19:100,HeII]/final_Z2[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,CIV]/final_Z2[119:200,CIII],final_Z2[119:200,HeII]/final_Z2[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,CIV]/final_Z2[219:300,CIII],final_Z2[219:300,HeII]/final_Z2[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,CIV]/final_Z2[319:400,CIII],final_Z2[319:400,HeII]/final_Z2[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,CIV]/final_Z2[419:500,CIII],final_Z2[419:500,HeII]/final_Z2[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,CIV]/final_Z3[119:200,CIII],final_Z3[119:200,HeII]/final_Z3[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,CIV]/final_Z3[219:300,CIII],final_Z3[219:300,HeII]/final_Z3[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,CIV]/final_Z3[319:400,CIII],final_Z3[319:400,HeII]/final_Z3[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,CIV]/final_Z3[419:500,CIII],final_Z3[419:500,HeII]/final_Z3[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,CIV]/final_Z3[19:100,CIII],final_Z3[19:100,HeII]/final_Z3[19:100,OIII1663],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/HeII_OIII1663_vs_CIV_CIII_secNC.pdf', bbox_inches='tight')
plt.close()






# ################################## [NII] 6583 / [OII] 3727 vs [OII] 3727 / [OIII] 5007  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OII3727]/final_Z01[19:100,OIII],final_Z01[19:100,NII6583]/final_Z01[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OII3727]/final_Z01[119:200,OIII],final_Z01[119:200,NII6583]/final_Z01[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OII3727]/final_Z01[219:300,OIII],final_Z01[219:300,NII6583]/final_Z01[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OII3727]/final_Z01[319:400,OIII],final_Z01[319:400,NII6583]/final_Z01[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OII3727]/final_Z01[419:500,OIII],final_Z01[419:500,NII6583]/final_Z01[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('[NII] $\\lambda$6583 / [OII] $\\lambda$3727')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OII3727]/final_Z05[19:100,OIII],final_Z05[19:100,NII6583]/final_Z05[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OII3727]/final_Z05[119:200,OIII],final_Z05[119:200,NII6583]/final_Z05[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OII3727]/final_Z05[219:300,OIII],final_Z05[219:300,NII6583]/final_Z05[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OII3727]/final_Z05[319:400,OIII],final_Z05[319:400,NII6583]/final_Z05[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OII3727]/final_Z05[419:500,OIII],final_Z05[419:500,NII6583]/final_Z05[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OII3727]/final_Z1[19:100,OIII],final_Z1[19:100,NII6583]/final_Z1[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OII3727]/final_Z1[119:200,OIII],final_Z1[119:200,NII6583]/final_Z1[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OII3727]/final_Z1[219:300,OIII],final_Z1[219:300,NII6583]/final_Z1[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OII3727]/final_Z1[319:400,OIII],final_Z1[319:400,NII6583]/final_Z1[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OII3727]/final_Z1[419:500,OIII],final_Z1[419:500,NII6583]/final_Z1[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OII3727]/final_Z2[19:100,OIII],final_Z2[19:100,NII6583]/final_Z2[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OII3727]/final_Z2[119:200,OIII],final_Z2[119:200,NII6583]/final_Z2[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OII3727]/final_Z2[219:300,OIII],final_Z2[219:300,NII6583]/final_Z2[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OII3727]/final_Z2[319:400,OIII],final_Z2[319:400,NII6583]/final_Z2[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OII3727]/final_Z2[419:500,OIII],final_Z2[419:500,NII6583]/final_Z2[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OII3727]/final_Z3[119:200,OIII],final_Z3[119:200,NII6583]/final_Z3[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OII3727]/final_Z3[219:300,OIII],final_Z3[219:300,NII6583]/final_Z3[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OII3727]/final_Z3[319:400,OIII],final_Z3[319:400,NII6583]/final_Z3[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OII3727]/final_Z3[419:500,OIII],final_Z3[419:500,NII6583]/final_Z3[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OII3727]/final_Z3[19:100,OIII],final_Z3[19:100,NII6583]/final_Z3[19:100,OII3727],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/NII_OII_vs_OII_OIII_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## HeII 4686 / Hb vs [NII] / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,NII6583]/final_Z01[19:100,Ha],final_Z01[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,NII6583]/final_Z01[119:200,Ha],final_Z01[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,NII6583]/final_Z01[219:300,Ha],final_Z01[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,NII6583]/final_Z01[319:400,Ha],final_Z01[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,NII6583]/final_Z01[419:500,Ha],final_Z01[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.ylabel('[HeII] $\\lambda$4686 / H$\\beta$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,NII6583]/final_Z05[19:100,Ha],final_Z05[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,NII6583]/final_Z05[119:200,Ha],final_Z05[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,NII6583]/final_Z05[219:300,Ha],final_Z05[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,NII6583]/final_Z05[319:400,Ha],final_Z05[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,NII6583]/final_Z05[419:500,Ha],final_Z05[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,NII6583]/final_Z1[19:100,Ha],final_Z1[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,NII6583]/final_Z1[119:200,Ha],final_Z1[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,NII6583]/final_Z1[219:300,Ha],final_Z1[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,NII6583]/final_Z1[319:400,Ha],final_Z1[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,NII6583]/final_Z1[419:500,Ha],final_Z1[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,NII6583]/final_Z2[19:100,Ha],final_Z2[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,NII6583]/final_Z2[119:200,Ha],final_Z2[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,NII6583]/final_Z2[219:300,Ha],final_Z2[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,NII6583]/final_Z2[319:400,Ha],final_Z2[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,NII6583]/final_Z2[419:500,Ha],final_Z2[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[19:100,NII6583]/final_Z3[19:100,Ha],final_Z3[19:100,HeII4686],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z3[119:200,NII6583]/final_Z3[119:200,Ha],final_Z3[119:200,HeII4686],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,NII6583]/final_Z3[219:300,Ha],final_Z3[219:300,HeII4686],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,NII6583]/final_Z3[319:400,Ha],final_Z3[319:400,HeII4686],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,NII6583]/final_Z3[419:500,Ha],final_Z3[419:500,HeII4686],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
##plt.xlim(0,15)
#plt.xticks(np.arange(0,16,5))
##plt.ylim(0,0.5)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/HeII4686_Hb_vs_NII_Ha_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIII] / [OIII] vs [SiIII1888] / CIII]  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,SiIII1888]/final_Z01[19:100,CIII],final_Z01[19:100,CIII]/final_Z01[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,SiIII1888]/final_Z01[119:200,CIII],final_Z01[119:200,CIII]/final_Z01[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SiIII1888]/final_Z01[219:300,CIII],final_Z01[219:300,CIII]/final_Z01[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SiIII1888]/final_Z01[319:400,CIII],final_Z01[319:400,CIII]/final_Z01[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SiIII1888]/final_Z01[419:500,CIII],final_Z01[419:500,CIII]/final_Z01[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel(' SiIII] $\\lambda$1888 / CIII] $\\lambda$1909')
plt.ylabel('CIII] $\\lambda$1909 / OIII] $\\lambda$1666')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SiIII1888]/final_Z05[19:100,CIII],final_Z05[19:100,CIII]/final_Z05[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SiIII1888]/final_Z05[119:200,CIII],final_Z05[119:200,CIII]/final_Z05[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SiIII1888]/final_Z05[219:300,CIII],final_Z05[219:300,CIII]/final_Z05[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SiIII1888]/final_Z05[319:400,CIII],final_Z05[319:400,CIII]/final_Z05[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SiIII1888]/final_Z05[419:500,CIII],final_Z05[419:500,CIII]/final_Z05[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel(' SiIII] $\\lambda$1888 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SiIII1888]/final_Z1[19:100,CIII],final_Z1[19:100,CIII]/final_Z1[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SiIII1888]/final_Z1[119:200,CIII],final_Z1[119:200,CIII]/final_Z1[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SiIII1888]/final_Z1[219:300,CIII],final_Z1[219:300,CIII]/final_Z1[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SiIII1888]/final_Z1[319:400,CIII],final_Z1[319:400,CIII]/final_Z1[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SiIII1888]/final_Z1[419:500,CIII],final_Z1[419:500,CIII]/final_Z1[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel(' SiIII] $\\lambda$1888 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SiIII1888]/final_Z2[19:100,CIII],final_Z2[19:100,CIII]/final_Z2[19:100,OIII1663],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SiIII1888]/final_Z2[119:200,CIII],final_Z2[119:200,CIII]/final_Z2[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SiIII1888]/final_Z2[219:300,CIII],final_Z2[219:300,CIII]/final_Z2[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SiIII1888]/final_Z2[319:400,CIII],final_Z2[319:400,CIII]/final_Z2[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SiIII1888]/final_Z2[419:500,CIII],final_Z2[419:500,CIII]/final_Z2[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel(' SiIII] $\\lambda$1888 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,SiIII1888]/final_Z3[119:200,CIII],final_Z3[119:200,CIII]/final_Z3[119:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SiIII1888]/final_Z3[219:300,CIII],final_Z3[219:300,CIII]/final_Z3[219:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SiIII1888]/final_Z3[319:400,CIII],final_Z3[319:400,CIII]/final_Z3[319:400,OIII1663],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SiIII1888]/final_Z3[419:500,CIII],final_Z3[419:500,CIII]/final_Z3[419:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,SiIII1888]/final_Z3[19:100,CIII],final_Z3[19:100,CIII]/final_Z3[19:100,OIII1663],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel(' SiIII] $\\lambda$1888 / CIII] $\\lambda$1909')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/CIII_OIII1663_vs_SiIII_CIII_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## [ArIV] 4711  / [ArIV] 4740 vs [SII] 6717 / [SII] 6731  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,SII6717]/final_Z01[19:100,SII6731],final_Z01[19:100,ArIV4711]/final_Z01[19:100,ArIV4740],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,SII6717]/final_Z01[119:200,SII6731],final_Z01[119:200,ArIV4711]/final_Z01[119:200,ArIV4740],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SII6717]/final_Z01[219:300,SII6731],final_Z01[219:300,ArIV4711]/final_Z01[219:300,ArIV4740],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SII6717]/final_Z01[319:400,SII6731],final_Z01[319:400,ArIV4711]/final_Z01[319:400,ArIV4740],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SII6717]/final_Z01[419:500,SII6731],final_Z01[419:500,ArIV4711]/final_Z01[419:500,ArIV4740],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.ylabel('[ArIV] $\\lambda$4711  / [ArIV] $\\lambda$4740')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SII6717]/final_Z05[19:100,SII6731],final_Z05[19:100,ArIV4711]/final_Z05[19:100,ArIV4740],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SII6717]/final_Z05[119:200,SII6731],final_Z05[119:200,ArIV4711]/final_Z05[119:200,ArIV4740],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SII6717]/final_Z05[219:300,SII6731],final_Z05[219:300,ArIV4711]/final_Z05[219:300,ArIV4740],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SII6717]/final_Z05[319:400,SII6731],final_Z05[319:400,ArIV4711]/final_Z05[319:400,ArIV4740],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SII6717]/final_Z05[419:500,SII6731],final_Z05[419:500,ArIV4711]/final_Z05[419:500,ArIV4740],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SII6717]/final_Z1[19:100,SII6731],final_Z1[19:100,ArIV4711]/final_Z1[19:100,ArIV4740],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SII6717]/final_Z1[119:200,SII6731],final_Z1[119:200,ArIV4711]/final_Z1[119:200,ArIV4740],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SII6717]/final_Z1[219:300,SII6731],final_Z1[219:300,ArIV4711]/final_Z1[219:300,ArIV4740],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SII6717]/final_Z1[319:400,SII6731],final_Z1[319:400,ArIV4711]/final_Z1[319:400,ArIV4740],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SII6717]/final_Z1[419:500,SII6731],final_Z1[419:500,ArIV4711]/final_Z1[419:500,ArIV4740],'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SII6717]/final_Z2[19:100,SII6731],final_Z2[19:100,ArIV4711]/final_Z2[19:100,ArIV4740],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SII6717]/final_Z2[119:200,SII6731],final_Z2[119:200,ArIV4711]/final_Z2[119:200,ArIV4740],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SII6717]/final_Z2[219:300,SII6731],final_Z2[219:300,ArIV4711]/final_Z2[219:300,ArIV4740],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SII6717]/final_Z2[319:400,SII6731],final_Z2[319:400,ArIV4711]/final_Z2[319:400,ArIV4740],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SII6717]/final_Z2[419:500,SII6731],final_Z2[419:500,ArIV4711]/final_Z2[419:500,ArIV4740],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,SII6717]/final_Z3[119:200,SII6731],final_Z3[119:200,ArIV4711]/final_Z3[119:200,ArIV4740],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SII6717]/final_Z3[219:300,SII6731],final_Z3[219:300,ArIV4711]/final_Z3[219:300,ArIV4740],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SII6717]/final_Z3[319:400,SII6731],final_Z3[319:400,ArIV4711]/final_Z3[319:400,ArIV4740],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SII6717]/final_Z3[419:500,SII6731],final_Z3[419:500,ArIV4711]/final_Z3[419:500,ArIV4740],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,SII6717]/final_Z3[19:100,SII6731],final_Z3[19:100,ArIV4711]/final_Z3[19:100,ArIV4740],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4); plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/ArIV4711_ArIV4740_vs_SII6717_SII6731_secNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OII] 3729  / [OII] 3726 vs [SII] 6717 / [SII] 6731  ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,SII6717]/final_Z01[19:100,SII6731],final_Z01[19:100,OII3727]/final_Z01[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,SII6717]/final_Z01[119:200,SII6731],final_Z01[119:200,OII3727]/final_Z01[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,SII6717]/final_Z01[219:300,SII6731],final_Z01[219:300,OII3727]/final_Z01[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,SII6717]/final_Z01[319:400,SII6731],final_Z01[319:400,OII3727]/final_Z01[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,SII6717]/final_Z01[419:500,SII6731],final_Z01[419:500,OII3727]/final_Z01[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.ylabel('[OII] $\\lambda$3729  / [OII] $\\lambda$3726')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,SII6717]/final_Z05[19:100,SII6731],final_Z05[19:100,OII3727]/final_Z05[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,SII6717]/final_Z05[119:200,SII6731],final_Z05[119:200,OII3727]/final_Z05[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,SII6717]/final_Z05[219:300,SII6731],final_Z05[219:300,OII3727]/final_Z05[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,SII6717]/final_Z05[319:400,SII6731],final_Z05[319:400,OII3727]/final_Z05[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,SII6717]/final_Z05[419:500,SII6731],final_Z05[419:500,OII3727]/final_Z05[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,SII6717]/final_Z1[19:100,SII6731],final_Z1[19:100,OII3727]/final_Z1[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,SII6717]/final_Z1[119:200,SII6731],final_Z1[119:200,OII3727]/final_Z1[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,SII6717]/final_Z1[219:300,SII6731],final_Z1[219:300,OII3727]/final_Z1[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,SII6717]/final_Z1[319:400,SII6731],final_Z1[319:400,OII3727]/final_Z1[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,SII6717]/final_Z1[419:500,SII6731],final_Z1[419:500,OII3727]/final_Z1[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,SII6717]/final_Z2[19:100,SII6731],final_Z2[19:100,OII3727]/final_Z2[19:100,OII3727],'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,SII6717]/final_Z2[119:200,SII6731],final_Z2[119:200,OII3727]/final_Z2[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,SII6717]/final_Z2[219:300,SII6731],final_Z2[219:300,OII3727]/final_Z2[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,SII6717]/final_Z2[319:400,SII6731],final_Z2[319:400,OII3727]/final_Z2[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,SII6717]/final_Z2[419:500,SII6731],final_Z2[419:500,OII3727]/final_Z2[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,SII6717]/final_Z3[119:200,SII6731],final_Z3[119:200,OII3727]/final_Z3[119:200,OII3727],':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,SII6717]/final_Z3[219:300,SII6731],final_Z3[219:300,OII3727]/final_Z3[219:300,OII3727],'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,SII6717]/final_Z3[319:400,SII6731],final_Z3[319:400,OII3727]/final_Z3[319:400,OII3727],color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,SII6717]/final_Z3[419:500,SII6731],final_Z3[419:500,OII3727]/final_Z3[419:500,OII3727],'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,SII6717]/final_Z3[19:100,SII6731],final_Z3[19:100,OII3727]/final_Z3[19:100,OII3727],'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[SII] $\\lambda$6717  / [SII] $\\lambda$6731')
plt.minorticks_on(); ax.set_xscale('log'); ax.set_yscale('log')
####plt.xlim(-3,4)
###plt.xticks(np.arange(-3,5,1))
##plt.ylim(-4,3)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/OII3727_OII3727_vs_SII6717_SII6731_secNC.pdf', bbox_inches='tight')
plt.close()





# ################################## SIII6310 / [SIII]9069+9532 vs [OIII] 4363 / [OIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[19:100,OIII4363]/final_Z01[19:100,OIII_sum],final_Z01[19:100,SIII6310]/(final_Z01[19:100,SIII9069]+final_Z01[19:100,SIII9532]),'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z01[119:200,OIII4363]/final_Z01[119:200,OIII_sum],final_Z01[119:200,SIII6310]/(final_Z01[119:200,SIII9069]+final_Z01[119:200,SIII9532]),':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z01[219:300,OIII4363]/final_Z01[219:300,OIII_sum],final_Z01[219:300,SIII6310]/(final_Z01[219:300,SIII9069]+final_Z01[219:300,SIII9532]),'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z01[319:400,OIII4363]/final_Z01[319:400,OIII_sum],final_Z01[319:400,SIII6310]/(final_Z01[319:400,SIII9069]+final_Z01[319:400,SIII9532]),color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z01[419:500,OIII4363]/final_Z01[419:500,OIII_sum],final_Z01[419:500,SIII6310]/(final_Z01[419:500,SIII9069]+final_Z01[419:500,SIII9532]),'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$$\\lambda$4959,5007')
plt.ylabel('[SIII] $\\lambda$6312 / [SIII] $\\lambda$$\\lambda$9069,9532')
plt.minorticks_on(); #ax.set_xscale('log'); ax.set_yscale('log')
plt.xlim(0,0.02); ###plt.xticks(np.arange(-3,5,1))
plt.ylim(0,0.06)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)
fig.subplots_adjust(hspace=0.33)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[19:100,OIII4363]/final_Z05[19:100,OIII_sum],final_Z05[19:100,SIII6310]/(final_Z05[19:100,SIII9069]+final_Z05[19:100,SIII9532]),'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z05[119:200,OIII4363]/final_Z05[119:200,OIII_sum],final_Z05[119:200,SIII6310]/(final_Z05[119:200,SIII9069]+final_Z05[119:200,SIII9532]),':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z05[219:300,OIII4363]/final_Z05[219:300,OIII_sum],final_Z05[219:300,SIII6310]/(final_Z05[219:300,SIII9069]+final_Z05[219:300,SIII9532]),'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z05[319:400,OIII4363]/final_Z05[319:400,OIII_sum],final_Z05[319:400,SIII6310]/(final_Z05[319:400,SIII9069]+final_Z05[319:400,SIII9532]),color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z05[419:500,OIII4363]/final_Z05[419:500,OIII_sum],final_Z05[419:500,SIII6310]/(final_Z05[419:500,SIII9069]+final_Z05[419:500,SIII9532]),'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$$\\lambda$4959,5007')
plt.minorticks_on(); #ax.set_xscale('log'); ax.set_yscale('log')
plt.xlim(0,0.02); ###plt.xticks(np.arange(-3,5,1))
plt.ylim(0,0.06)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[19:100,OIII4363]/final_Z1[19:100,OIII_sum],final_Z1[19:100,SIII6310]/(final_Z1[19:100,SIII9069]+final_Z1[19:100,SIII9532]),'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z1[119:200,OIII4363]/final_Z1[119:200,OIII_sum],final_Z1[119:200,SIII6310]/(final_Z1[119:200,SIII9069]+final_Z1[119:200,SIII9532]),':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z1[219:300,OIII4363]/final_Z1[219:300,OIII_sum],final_Z1[219:300,SIII6310]/(final_Z1[219:300,SIII9069]+final_Z1[219:300,SIII9532]),'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z1[319:400,OIII4363]/final_Z1[319:400,OIII_sum],final_Z1[319:400,SIII6310]/(final_Z1[319:400,SIII9069]+final_Z1[319:400,SIII9532]),color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z1[419:500,OIII4363]/final_Z1[419:500,OIII_sum],final_Z1[419:500,SIII6310]/(final_Z1[419:500,SIII9069]+final_Z1[419:500,SIII9532]),'-.g', linewidth=1.5, label='$\\kappa$=40')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$$\\lambda$4959,5007')
plt.minorticks_on(); #ax.set_xscale('log'); ax.set_yscale('log')
plt.xlim(0,0.02); ###plt.xticks(np.arange(-3,5,1))
plt.ylim(0,0.06)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[19:100,OIII4363]/final_Z2[19:100,OIII_sum],final_Z2[19:100,SIII6310]/(final_Z2[19:100,SIII9069]+final_Z2[19:100,SIII9532]),'k', linewidth=1.5, label='MB')
# kappa=5 sequences
plt.plot(final_Z2[119:200,OIII4363]/final_Z2[119:200,OIII_sum],final_Z2[119:200,SIII6310]/(final_Z2[119:200,SIII9069]+final_Z2[119:200,SIII9532]),':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z2[219:300,OIII4363]/final_Z2[219:300,OIII_sum],final_Z2[219:300,SIII6310]/(final_Z2[219:300,SIII9069]+final_Z2[219:300,SIII9532]),'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z2[319:400,OIII4363]/final_Z2[319:400,OIII_sum],final_Z2[319:400,SIII6310]/(final_Z2[319:400,SIII9069]+final_Z2[319:400,SIII9532]),color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z2[419:500,OIII4363]/final_Z2[419:500,OIII_sum],final_Z2[419:500,SIII6310]/(final_Z2[419:500,SIII9069]+final_Z2[419:500,SIII9532]),'-.g', linewidth=1.5, label='$\\kappa$=40')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$$\\lambda$4959,5007')
plt.minorticks_on(); #ax.set_xscale('log'); ax.set_yscale('log')
plt.xlim(0,0.02); ###plt.xticks(np.arange(-3,5,1))
plt.ylim(0,0.06)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[119:200,OIII4363]/final_Z3[119:200,OIII_sum],final_Z3[119:200,SIII6310]/(final_Z3[119:200,SIII9069]+final_Z3[119:200,SIII9532]),':b', linewidth=1.5, label='$\\kappa$=5')
# kappa=10 sequences
plt.plot(final_Z3[219:300,OIII4363]/final_Z3[219:300,OIII_sum],final_Z3[219:300,SIII6310]/(final_Z3[219:300,SIII9069]+final_Z3[219:300,SIII9532]),'--r', linewidth=1.5, label='$\\kappa$=10')
#  kappa=20 sequences
plt.plot(final_Z3[319:400,OIII4363]/final_Z3[319:400,OIII_sum],final_Z3[319:400,SIII6310]/(final_Z3[319:400,SIII9069]+final_Z3[319:400,SIII9532]),color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
# kappa=40 sequences
plt.plot(final_Z3[419:500,OIII4363]/final_Z3[419:500,OIII_sum],final_Z3[419:500,SIII6310]/(final_Z3[419:500,SIII9069]+final_Z3[419:500,SIII9532]),'-.g', linewidth=1.5, label='$\\kappa$=40')
# MB
plt.plot(final_Z3[19:100,OIII4363]/final_Z3[19:100,OIII_sum],final_Z3[19:100,SIII6310]/(final_Z3[19:100,SIII9069]+final_Z3[19:100,SIII9532]),'k', linewidth=1.5, label='MB')

#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$$\\lambda$4959,5007')
plt.minorticks_on(); #ax.set_xscale('log'); ax.set_yscale('log')
plt.xlim(0,0.02); ###plt.xticks(np.arange(-3,5,1))
plt.ylim(0,0.06) 
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1.0, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/diagrams/SIII6310_SIII_sum_vs_OIII4363_OIII_sum_secNC.pdf', bbox_inches='tight')
plt.close()




==> Figures/SecondaryNC/alpha-1/observationalData/alpha-1_nH100_Z01_3Z.py <==
#! /usr/bin/env python

# import some useful packages
import sys
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
import pylab
import pandas as pd
sys.path.append('/Users/admin/Desktop/Cooling_MAPPINGS_output/LowDensityMode/SecondaryNC/Results/alpha-1/nH100/')
from mappings import mappings
from variables import *

fontP = FontProperties()
fontP.set_size('medium')
fontP.set_family('serif')

plt.rcParams['text.usetex'] = True

final=mappings(lista_alpha_1_nH100)
final_Z01=final[0]; final_Z05=final[1]; final_Z1=final[2]; final_Z2=final[3]; final_Z3=final[4];



### --------------- read data from excel file ----------------
df = pd.read_excel('/Users/admin/Desktop/SDSS_data/sdss_boss_lines_results.xlsx')
OVI_CII_SDSS = df['OVI+CII'].values; e_OVI_CII_SDSS = df['OVI+CII_e'].values;
NV_SDSS = df['NV'].values; e_NV_SDSS = df['NV_e'].values; 
Lya_SDSS = df['Lya'].values; e_Lya_SDSS = df['Lya_e'].values; 
OI_SDSS = df['OI'].values; e_OI_SDSS = df['OI_e'].values; 
SiIV_OIV_SDSS = df['SiIV+OIV]'].values; e_SiIV_OIV_SDSS = df['SiIV+OIV]_e'].values; 
NIV_SDSS = df['NIV]'].values; e_NIV_SDSS = df['NIV]_e'].values; 
CIV_SDSS = df['CIV'].values; e_CIV_SDSS = df['CIV_e'].values; 
NeIV1602_SDSS = df['[NeIV]1602'].values; e_NeIV1602_SDSS = df['[NeIV]1602_e'].values; 
HeII_SDSS = df['HeII'].values; e_HeII_SDSS = df['HeII_e'].values; 
OIII1663_SDSS = df['OIII]'].values; e_OIII1663_SDSS = df['OIII]_e'].values; 
NIII_SDSS = df['NIII]'].values; e_NIII_SDSS = df['NIII]_e'].values; 
SiIII_sum_SDSS = df['SiIII]'].values; e_SiIII_sum_SDSS = df['SiIII]_e'].values; 
CIII_SDSS = df['CIII]'].values; e_CIII_SDSS = df['CIII]_e'].values; 
CII_SDSS = df['CII]'].values; e_CII_SDSS = df['CII]_e'].values; 
NeIV2424_SDSS = df['[NeIV]2422'].values; e_NeIV2424_SDSS = df['[NeIV]2422_e'].values; 
MgII_SDSS = df['MgII'].values; e_MgII_SDSS = df['MgII_e'].values; 


df = pd.read_excel('/Users/admin/Desktop/SDSS_data/RGs.xlsx')
Lya_RGs = df['Lya'].values; e_Lya_RGs = df['Lya_e'].values;
NV_RGs = df['NV'].values; e_NV_RGs = df['NV_e'].values; 
SiII1309_RGs = df['SiII1309'].values; e_SiII1309_RGs = df['SiII1309_e'].values; 
CII1335_RGs = df['CII1335'].values; e_CII1335_RGs = df['CII1335_e'].values; 
SiIV_OIV_RGs = df['SiIV+OIV]'].values; e_SiIV_OIV_RGs = df['SiIV+OIV]_e'].values; 
NIV_RGs = df['NIV]'].values; e_NIV_RGs = df['NIV]_e'].values; # 1485
CIV_RGs = df['CIV'].values; e_CIV_RGs = df['CIV_e'].values;
NeV1575_RGs = df['[NeV]1575'].values; e_NeV1575_RGs = df['[NeV]1575_e'].values; 
NeIV1602_RGs = df['[NeIV]1602'].values; e_NeIV1602_RGs = df['[NeIV]1602_e'].values; 
HeII_RGs = df['HeII'].values; e_HeII_RGs = df['HeII_e'].values; 
OIII1663_RGs = df['OIII]'].values; e_OIII1663_RGs = df['OIII]_e'].values; 
NIII1749_RGs = df['NIII]1749'].values; e_NIII1749_RGs = df['NIII]1749_e'].values; 
CIII_RGs = df['CIII]'].values; e_CIII_RGs = df['CIII]_e'].values; 
CII_RGs = df['CII]'].values; e_CII_RGs = df['CII]_e'].values; 
NeIV2424_RGs = df['[NeIV]2424'].values; e_NeIV2424_RGs = df['[NeIV]2424_e'].values; 
NeV3346_RGs = df['[NeV]3346'].values; e_NeV3346_RGs = df['[NeV]3346_e'].values;
NeV3426_RGs = df['[NeV]3426'].values; e_NeV3426_RGs = df['[NeV]3426_e'].values; 
OII2470_RGs = df['[OII]2471'].values; e_OII2470_RGs = df['[OII]2471_e'].values; 
MgII2800_RGs = df['MgII2800'].values; e_MgII2800_RGs = df['MgII2800_e'].values;	
OII3727_RGs = df['[OII]3727'].values; e_OII3727_RGs = df['[OII]3727_e'].values; 
NeIII3869_RGs = df['[NeIII]3870'].values; e_NeIII3869_RGs = df['[NeIII]3870_e'].values; 
OIII4363_RGs = df['[OIII]4363'].values; e_OIII4363_RGs = df['[OIII]4363_e'].values; 
HeII4686_RGs = df['HeII4686'].values; e_HeII4686_RGs = df['HeII4686_e'].values; 
Hb_RGs = df['Hb'].values; e_RGs = df['Hb_e'].values; 
OIII4960_RGs = df['[OIII]4960'].values; e_OIII4960_RGs = df['[OIII]4960_e'].values; 
OIII_RGs = df['[OIII]'].values; e_OIII_RGs = df['[OIII]_e'].values; 
OI_RGs = df['[OI]'].values; e_OI_RGs = df['[OI]_e'].values; 
NII6550_RGs = df['[NII]6550'].values; e_NII6550_RGs = df['[NII]6550_e'].values; 
Ha_RGs = df['Ha'].values; e_Ha_RGs = df['Ha_e'].values; 
NII6585_RGs = df['[NII]6585'].values; e_NII6585_RGs = df['[NII]6585_e'].values; 
SII_sum_RGs = df['[SII]6725'].values; e_SII_sum_RGs = df['[SII]6725_e'].values; 
 # 0850-206 and 1303+091 from Solorzano-Inarrea et al. 2004, fluxes relative to CII] 2326 (#11, 12 excel file)
SiIII1882_RGs = df['SiIII]1882'].values;  e_SiIII1882_RGs = df['SiIII]1882_e'].values; 	
SiIII1892_RGs = df['SiIII]1892'].values; e_SiIII1892_RGs = df['SiIII]1892_e'].values; 
SiIII_sum_RGs = SiIII1882_RGs + SiIII1892_RGs;	
NII_sum_RGs = NII6550_RGs + NII6585_RGs;


NGC3393=np.loadtxt('/Users/admin/Desktop/SDSS_data/NGC3393.txt') # Diaz et al. 1988, fluxes relative to H-beta
Lya_3393=NGC3393[0,0]; NV_3393=NGC3393[0,1]; CIV_3393=NGC3393[0,2]; HeII_3393=NGC3393[0,3];
CIII_3393=NGC3393[0,4]; NeIV2424_3393=NGC3393[0,5]; MgII_3393=NGC3393[0,6]; OII3727_3393=NGC3393[0,7];
NeIII3869_3393=NGC3393[0,8]; NeIII3969_3393=NGC3393[0,9]; OIII4363_3393=NGC3393[0,10]; 
HeII4686_3393=NGC3393[0,11]; ArIV4740_3393=NGC3393[0,12]; OIII4959_3393=NGC3393[0,13];
OIII_3393=NGC3393[0,14]; NI5200_3393=NGC3393[0,15]; OI_3393=NGC3393[0,16]; NII6548_3393=NGC3393[0,17];
Ha_3393=NGC3393[0,18]; NII6584_3393=NGC3393[0,19]; SII6717_3393=NGC3393[0,20]; SII6731_3393=NGC3393[0,21];
ArIII7135_3393=NGC3393[0,22]; Hb_3393=NGC3393[0,23]; SII_sum_3393=NGC3393[0,20]+NGC3393[0,21];
NII_sum_3393 =  NII6548_3393 + NII6584_3393;


NGC1068 = np.loadtxt('/Users/admin/Desktop/SDSS_data/NGC1068.txt') # fluxes relative to Hb
Lya_1068 = NGC1068[0,0]; NV_1068 = NGC1068[0,1]; SiIV_OIV_1068 = NGC1068[0,2]; 
NIV1486_1068 = NGC1068[0,3]; CIV_1068 = NGC1068[0,4]; HeII_1068 = NGC1068[0,5];
OIII1663_1068 = NGC1068[0,6]; NIII1750_1068 = NGC1068[0,7]; CIII_SiIII = NGC1068[0,8]; 
NeIV2424_1068 = NGC1068[0,9]; OII2470_1068 = NGC1068[0,10]; MgII2800_1068 = NGC1068[0,11];
NeV3346_1068 = NGC1068[0,12]; NeV3426_1068 = NGC1068[0,13]; OII3727_1068 = NGC1068[0,14];
NeIII3869_1068 = NGC1068[0,15]; NeIII3967_1068 = NGC1068[0,16]; SII4072_1068 = NGC1068[0,17];
OIII4363_1068 = NGC1068[0,18]; HeII4686_1068 = NGC1068[0,19]; Hb_1068 = NGC1068[0,20]; 
OIII_1068 = NGC1068[0,21]; OI_1068 = NGC1068[0,22]; NII_sum_1068 = NGC1068[0,23]; 
Ha_1068 = NGC1068[0,24]; SII_sum_1068 = NGC1068[0,25];




### --------------- diagnostic diagrams ----------------
# ################################## NV / CIV vs CIV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,CIV]/final_Z01[38:100,HeII],final_Z01[38:100,NV]/final_Z01[38:100,CIV],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIV]/final_Z01[38,HeII],final_Z01[38,NV]/final_Z01[38,CIV],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIV]/final_Z01[99,HeII],final_Z01[99,NV]/final_Z01[99,CIV],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,CIV]/final_Z01[138:200,HeII],final_Z01[138:200,NV]/final_Z01[138:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIV]/final_Z01[138,HeII],final_Z01[138,NV]/final_Z01[138,CIV],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIV]/final_Z01[199,HeII],final_Z01[199,NV]/final_Z01[199,CIV],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIV]/final_Z01[238:300,HeII],final_Z01[238:300,NV]/final_Z01[238:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIV]/final_Z01[238,HeII],final_Z01[238,NV]/final_Z01[238,CIV],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIV]/final_Z01[299,HeII],final_Z01[299,NV]/final_Z01[299,CIV],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIV]/final_Z01[338:400,HeII],final_Z01[338:400,NV]/final_Z01[338:400,CIV], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIV]/final_Z01[338,HeII],final_Z01[338,NV]/final_Z01[338,CIV], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIV]/final_Z01[399,HeII],final_Z01[399,NV]/final_Z01[399,CIV], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIV]/final_Z01[438:500,HeII],final_Z01[438:500,NV]/final_Z01[438:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIV]/final_Z01[438,HeII],final_Z01[438,NV]/final_Z01[438,CIV],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIV]/final_Z01[499,HeII],final_Z01[499,NV]/final_Z01[499,CIV],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, NV_SDSS/CIV_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, NV_RGs/CIV_RGs, '*', color='fuchsia')
plt.plot(CIV_1068/HeII_1068, NV_1068/CIV_1068, 's', markersize=5, color='cyan')
plt.plot(CIV_3393/HeII_3393, NV_3393/CIV_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.ylabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.6),10**(1.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(0.4)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIV]/final_Z05[38:100,HeII],final_Z05[38:100,NV]/final_Z05[38:100,CIV],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIV]/final_Z05[38,HeII],final_Z05[38,NV]/final_Z05[38,CIV],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIV]/final_Z05[99,HeII],final_Z05[99,NV]/final_Z05[99,CIV],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIV]/final_Z05[138:200,HeII],final_Z05[138:200,NV]/final_Z05[138:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIV]/final_Z05[138,HeII],final_Z05[138,NV]/final_Z05[138,CIV],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIV]/final_Z05[199,HeII],final_Z05[199,NV]/final_Z05[199,CIV],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIV]/final_Z05[238:300,HeII],final_Z05[238:300,NV]/final_Z05[238:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIV]/final_Z05[238,HeII],final_Z05[238,NV]/final_Z05[238,CIV],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIV]/final_Z05[299,HeII],final_Z05[299,NV]/final_Z05[299,CIV],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIV]/final_Z05[338:400,HeII],final_Z05[338:400,NV]/final_Z05[338:400,CIV], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIV]/final_Z05[338,HeII],final_Z05[338,NV]/final_Z05[338,CIV], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIV]/final_Z05[399,HeII],final_Z05[399,NV]/final_Z05[399,CIV], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIV]/final_Z05[438:500,HeII],final_Z05[438:500,NV]/final_Z05[438:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIV]/final_Z05[438,HeII],final_Z05[438,NV]/final_Z05[438,CIV],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIV]/final_Z05[499,HeII],final_Z05[499,NV]/final_Z05[499,CIV],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, NV_SDSS/CIV_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, NV_RGs/CIV_RGs, '*', color='fuchsia')
plt.plot(CIV_1068/HeII_1068, NV_1068/CIV_1068, 's', markersize=5, color='cyan')
plt.plot(CIV_3393/HeII_3393, NV_3393/CIV_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.6),10**(1.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(0.4)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIV]/final_Z1[38:100,HeII],final_Z1[38:100,NV]/final_Z1[38:100,CIV],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIV]/final_Z1[38,HeII],final_Z1[38,NV]/final_Z1[38,CIV],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIV]/final_Z1[99,HeII],final_Z1[99,NV]/final_Z1[99,CIV],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIV]/final_Z1[138:200,HeII],final_Z1[138:200,NV]/final_Z1[138:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIV]/final_Z1[138,HeII],final_Z1[138,NV]/final_Z1[138,CIV],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIV]/final_Z1[199,HeII],final_Z1[199,NV]/final_Z1[199,CIV],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIV]/final_Z1[238:300,HeII],final_Z1[238:300,NV]/final_Z1[238:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIV]/final_Z1[238,HeII],final_Z1[238,NV]/final_Z1[238,CIV],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIV]/final_Z1[299,HeII],final_Z1[299,NV]/final_Z1[299,CIV],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIV]/final_Z1[338:400,HeII],final_Z1[338:400,NV]/final_Z1[338:400,CIV], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIV]/final_Z1[338,HeII],final_Z1[338,NV]/final_Z1[338,CIV], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIV]/final_Z1[399,HeII],final_Z1[399,NV]/final_Z1[399,CIV], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIV]/final_Z1[438:500,HeII],final_Z1[438:500,NV]/final_Z1[438:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIV]/final_Z1[438,HeII],final_Z1[438,NV]/final_Z1[438,CIV],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIV]/final_Z1[499,HeII],final_Z1[499,NV]/final_Z1[499,CIV],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, NV_SDSS/CIV_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, NV_RGs/CIV_RGs, '*', color='fuchsia')
plt.plot(CIV_1068/HeII_1068, NV_1068/CIV_1068, 's', markersize=5, color='cyan')
plt.plot(CIV_3393/HeII_3393, NV_3393/CIV_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.6),10**(1.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(0.4)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIV]/final_Z2[38:100,HeII],final_Z2[38:100,NV]/final_Z2[38:100,CIV],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIV]/final_Z2[38,HeII],final_Z2[38,NV]/final_Z2[38,CIV],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIV]/final_Z2[99,HeII],final_Z2[99,NV]/final_Z2[99,CIV],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIV]/final_Z2[138:200,HeII],final_Z2[138:200,NV]/final_Z2[138:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIV]/final_Z2[138,HeII],final_Z2[138,NV]/final_Z2[138,CIV],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIV]/final_Z2[199,HeII],final_Z2[199,NV]/final_Z2[199,CIV],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIV]/final_Z2[238:300,HeII],final_Z2[238:300,NV]/final_Z2[238:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIV]/final_Z2[238,HeII],final_Z2[238,NV]/final_Z2[238,CIV],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIV]/final_Z2[299,HeII],final_Z2[299,NV]/final_Z2[299,CIV],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIV]/final_Z2[338:400,HeII],final_Z2[338:400,NV]/final_Z2[338:400,CIV], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIV]/final_Z2[338,HeII],final_Z2[338,NV]/final_Z2[338,CIV], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIV]/final_Z2[399,HeII],final_Z2[399,NV]/final_Z2[399,CIV], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIV]/final_Z2[438:500,HeII],final_Z2[438:500,NV]/final_Z2[438:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIV]/final_Z2[438,HeII],final_Z2[438,NV]/final_Z2[438,CIV],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIV]/final_Z2[499,HeII],final_Z2[499,NV]/final_Z2[499,CIV],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, NV_SDSS/CIV_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, NV_RGs/CIV_RGs, '*', color='fuchsia')
plt.plot(CIV_1068/HeII_1068, NV_1068/CIV_1068, 's', markersize=5, color='cyan')
plt.plot(CIV_3393/HeII_3393, NV_3393/CIV_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.6),10**(1.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(0.4)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,CIV]/final_Z3[138:200,HeII],final_Z3[138:200,NV]/final_Z3[138:200,CIV],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIV]/final_Z3[138,HeII],final_Z3[138,NV]/final_Z3[138,CIV],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIV]/final_Z3[199,HeII],final_Z3[199,NV]/final_Z3[199,CIV],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIV]/final_Z3[238:300,HeII],final_Z3[238:300,NV]/final_Z3[238:300,CIV],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIV]/final_Z3[238,HeII],final_Z3[238,NV]/final_Z3[238,CIV],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIV]/final_Z3[299,HeII],final_Z3[299,NV]/final_Z3[299,CIV],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIV]/final_Z3[338:400,HeII],final_Z3[338:400,NV]/final_Z3[338:400,CIV], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIV]/final_Z3[338,HeII],final_Z3[338,NV]/final_Z3[338,CIV], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIV]/final_Z3[399,HeII],final_Z3[399,NV]/final_Z3[399,CIV], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIV]/final_Z3[438:500,HeII],final_Z3[438:500,NV]/final_Z3[438:500,CIV],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIV]/final_Z3[438,HeII],final_Z3[438,NV]/final_Z3[438,CIV],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIV]/final_Z3[499,HeII],final_Z3[499,NV]/final_Z3[499,CIV],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,CIV]/final_Z3[38:100,HeII],final_Z3[38:100,NV]/final_Z3[38:100,CIV],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIV]/final_Z3[38,HeII],final_Z3[38,NV]/final_Z3[38,CIV],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIV]/final_Z3[99,HeII],final_Z3[99,NV]/final_Z3[99,CIV],'k', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, NV_SDSS/CIV_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, NV_RGs/CIV_RGs, '*', color='fuchsia')
plt.plot(CIV_1068/HeII_1068, NV_1068/CIV_1068, 's', markersize=5, color='cyan')
plt.plot(CIV_3393/HeII_3393, NV_3393/CIV_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.6),10**(1.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(0.4)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NV_CIV_vs_CIV_HeII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## NV / HeII vs CIII] / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,CIII]/final_Z01[138:200,HeII],final_Z01[138:200,NV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIII]/final_Z01[138,HeII],final_Z01[138,NV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIII]/final_Z01[199,HeII],final_Z01[199,NV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIII]/final_Z01[238:300,HeII],final_Z01[238:300,NV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIII]/final_Z01[238,HeII],final_Z01[238,NV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIII]/final_Z01[299,HeII],final_Z01[299,NV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIII]/final_Z01[338:400,HeII],final_Z01[338:400,NV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIII]/final_Z01[338,HeII],final_Z01[338,NV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIII]/final_Z01[399,HeII],final_Z01[399,NV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIII]/final_Z01[438:500,HeII],final_Z01[438:500,NV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIII]/final_Z01[438,HeII],final_Z01[438,NV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIII]/final_Z01[499,HeII],final_Z01[499,NV]/final_Z01[499,HeII],'g',marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,CIII]/final_Z01[38:100,HeII],final_Z01[38:100,NV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIII]/final_Z01[38,HeII],final_Z01[38,NV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIII]/final_Z01[99,HeII],final_Z01[99,NV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/HeII_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/HeII_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/HeII_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.ylabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIII]/final_Z05[38:100,HeII],final_Z05[38:100,NV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIII]/final_Z05[38,HeII],final_Z05[38,NV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIII]/final_Z05[99,HeII],final_Z05[99,NV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIII]/final_Z05[138:200,HeII],final_Z05[138:200,NV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIII]/final_Z05[138,HeII],final_Z05[138,NV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIII]/final_Z05[199,HeII],final_Z05[199,NV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIII]/final_Z05[238:300,HeII],final_Z05[238:300,NV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIII]/final_Z05[238,HeII],final_Z05[238,NV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIII]/final_Z05[299,HeII],final_Z05[299,NV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIII]/final_Z05[338:400,HeII],final_Z05[338:400,NV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIII]/final_Z05[338,HeII],final_Z05[338,NV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIII]/final_Z05[399,HeII],final_Z05[399,NV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIII]/final_Z05[438:500,HeII],final_Z05[438:500,NV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIII]/final_Z05[438,HeII],final_Z05[438,NV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIII]/final_Z05[499,HeII],final_Z05[499,NV]/final_Z05[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/HeII_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/HeII_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/HeII_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIII]/final_Z1[38:100,HeII],final_Z1[38:100,NV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIII]/final_Z1[38,HeII],final_Z1[38,NV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIII]/final_Z1[99,HeII],final_Z1[99,NV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIII]/final_Z1[138:200,HeII],final_Z1[138:200,NV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIII]/final_Z1[138,HeII],final_Z1[138,NV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIII]/final_Z1[199,HeII],final_Z1[199,NV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIII]/final_Z1[238:300,HeII],final_Z1[238:300,NV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIII]/final_Z1[238,HeII],final_Z1[238,NV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIII]/final_Z1[299,HeII],final_Z1[299,NV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIII]/final_Z1[338:400,HeII],final_Z1[338:400,NV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIII]/final_Z1[338,HeII],final_Z1[338,NV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIII]/final_Z1[399,HeII],final_Z1[399,NV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIII]/final_Z1[438:500,HeII],final_Z1[438:500,NV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIII]/final_Z1[438,HeII],final_Z1[438,NV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIII]/final_Z1[499,HeII],final_Z1[499,NV]/final_Z1[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/HeII_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/HeII_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/HeII_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIII]/final_Z2[38:100,HeII],final_Z2[38:100,NV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIII]/final_Z2[38,HeII],final_Z2[38,NV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIII]/final_Z2[99,HeII],final_Z2[99,NV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIII]/final_Z2[138:200,HeII],final_Z2[138:200,NV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIII]/final_Z2[138,HeII],final_Z2[138,NV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIII]/final_Z2[199,HeII],final_Z2[199,NV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIII]/final_Z2[238:300,HeII],final_Z2[238:300,NV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIII]/final_Z2[238,HeII],final_Z2[238,NV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIII]/final_Z2[299,HeII],final_Z2[299,NV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIII]/final_Z2[338:400,HeII],final_Z2[338:400,NV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIII]/final_Z2[338,HeII],final_Z2[338,NV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIII]/final_Z2[399,HeII],final_Z2[399,NV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIII]/final_Z2[438:500,HeII],final_Z2[438:500,NV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIII]/final_Z2[438,HeII],final_Z2[438,NV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIII]/final_Z2[499,HeII],final_Z2[499,NV]/final_Z2[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/HeII_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/HeII_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/HeII_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,CIII]/final_Z3[38:100,HeII],final_Z3[38:100,NV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIII]/final_Z3[38,HeII],final_Z3[38,NV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIII]/final_Z3[99,HeII],final_Z3[99,NV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,CIII]/final_Z3[138:200,HeII],final_Z3[138:200,NV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIII]/final_Z3[138,HeII],final_Z3[138,NV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIII]/final_Z3[199,HeII],final_Z3[199,NV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIII]/final_Z3[238:300,HeII],final_Z3[238:300,NV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIII]/final_Z3[238,HeII],final_Z3[238,NV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIII]/final_Z3[299,HeII],final_Z3[299,NV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIII]/final_Z3[338:400,HeII],final_Z3[338:400,NV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIII]/final_Z3[338,HeII],final_Z3[338,NV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIII]/final_Z3[399,HeII],final_Z3[399,NV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIII]/final_Z3[438:500,HeII],final_Z3[438:500,NV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIII]/final_Z3[438,HeII],final_Z3[438,NV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIII]/final_Z3[499,HeII],final_Z3[499,NV]/final_Z3[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/HeII_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/HeII_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/HeII_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NV_HeII_vs_CIII_HeII_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## NV / HeII vs CIII] / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,CIII]/final_Z01[38:100,CIV],final_Z01[38:100,NV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIII]/final_Z01[38,CIV],final_Z01[38,NV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIII]/final_Z01[99,CIV],final_Z01[99,NV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,CIII]/final_Z01[138:200,CIV],final_Z01[138:200,NV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIII]/final_Z01[138,CIV],final_Z01[138,NV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIII]/final_Z01[199,CIV],final_Z01[199,NV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIII]/final_Z01[238:300,CIV],final_Z01[238:300,NV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIII]/final_Z01[238,CIV],final_Z01[238,NV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIII]/final_Z01[299,CIV],final_Z01[299,NV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIII]/final_Z01[338:400,CIV],final_Z01[338:400,NV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIII]/final_Z01[338,CIV],final_Z01[338,NV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIII]/final_Z01[399,CIV],final_Z01[399,NV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIII]/final_Z01[438:500,CIV],final_Z01[438:500,NV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIII]/final_Z01[438,CIV],final_Z01[438,NV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIII]/final_Z01[499,CIV],final_Z01[499,NV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.ylabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIII]/final_Z05[38:100,CIV],final_Z05[38:100,NV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIII]/final_Z05[38,CIV],final_Z05[38,NV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIII]/final_Z05[99,CIV],final_Z05[99,NV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIII]/final_Z05[138:200,CIV],final_Z05[138:200,NV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIII]/final_Z05[138,CIV],final_Z05[138,NV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIII]/final_Z05[199,CIV],final_Z05[199,NV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIII]/final_Z05[238:300,CIV],final_Z05[238:300,NV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIII]/final_Z05[238,CIV],final_Z05[238,NV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIII]/final_Z05[299,CIV],final_Z05[299,NV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIII]/final_Z05[338:400,CIV],final_Z05[338:400,NV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIII]/final_Z05[338,CIV],final_Z05[338,NV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIII]/final_Z05[399,CIV],final_Z05[399,NV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIII]/final_Z05[438:500,CIV],final_Z05[438:500,NV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIII]/final_Z05[438,CIV],final_Z05[438,NV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIII]/final_Z05[499,CIV],final_Z05[499,NV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIII]/final_Z1[38:100,CIV],final_Z1[38:100,NV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIII]/final_Z1[38,CIV],final_Z1[38,NV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIII]/final_Z1[99,CIV],final_Z1[99,NV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIII]/final_Z1[138:200,CIV],final_Z1[138:200,NV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIII]/final_Z1[138,CIV],final_Z1[138,NV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIII]/final_Z1[199,CIV],final_Z1[199,NV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIII]/final_Z1[238:300,CIV],final_Z1[238:300,NV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIII]/final_Z1[238,CIV],final_Z1[238,NV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIII]/final_Z1[299,CIV],final_Z1[299,NV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIII]/final_Z1[338:400,CIV],final_Z1[338:400,NV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIII]/final_Z1[338,CIV],final_Z1[338,NV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIII]/final_Z1[399,CIV],final_Z1[399,NV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIII]/final_Z1[438:500,CIV],final_Z1[438:500,NV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIII]/final_Z1[438,CIV],final_Z1[438,NV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIII]/final_Z1[499,CIV],final_Z1[499,NV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIII]/final_Z2[38:100,CIV],final_Z2[38:100,NV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIII]/final_Z2[38,CIV],final_Z2[38,NV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIII]/final_Z2[99,CIV],final_Z2[99,NV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIII]/final_Z2[138:200,CIV],final_Z2[138:200,NV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIII]/final_Z2[138,CIV],final_Z2[138,NV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIII]/final_Z2[199,CIV],final_Z2[199,NV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIII]/final_Z2[238:300,CIV],final_Z2[238:300,NV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIII]/final_Z2[238,CIV],final_Z2[238,NV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIII]/final_Z2[299,CIV],final_Z2[299,NV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIII]/final_Z2[338:400,CIV],final_Z2[338:400,NV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIII]/final_Z2[338,CIV],final_Z2[338,NV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIII]/final_Z2[399,CIV],final_Z2[399,NV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIII]/final_Z2[438:500,CIV],final_Z2[438:500,NV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIII]/final_Z2[438,CIV],final_Z2[438,NV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIII]/final_Z2[499,CIV],final_Z2[499,NV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,CIII]/final_Z3[138:200,CIV],final_Z3[138:200,NV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIII]/final_Z3[138,CIV],final_Z3[138,NV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIII]/final_Z3[199,CIV],final_Z3[199,NV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIII]/final_Z3[238:300,CIV],final_Z3[238:300,NV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIII]/final_Z3[238,CIV],final_Z3[238,NV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIII]/final_Z3[299,CIV],final_Z3[299,NV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIII]/final_Z3[338:400,CIV],final_Z3[338:400,NV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIII]/final_Z3[338,CIV],final_Z3[338,NV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIII]/final_Z3[399,CIV],final_Z3[399,NV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIII]/final_Z3[438:500,CIV],final_Z3[438:500,NV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIII]/final_Z3[438,CIV],final_Z3[438,NV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIII]/final_Z3[499,CIV],final_Z3[499,NV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,CIII]/final_Z3[38:100,CIV],final_Z3[38:100,NV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIII]/final_Z3[38,CIV],final_Z3[38,NV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIII]/final_Z3[99,CIV],final_Z3[99,NV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(CIII_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NV_HeII_vs_CIII_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## NV / HeII vs NV / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NV]/final_Z01[138:200,CIV],final_Z01[138:200,NV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NV]/final_Z01[138,CIV],final_Z01[138,NV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NV]/final_Z01[199,CIV],final_Z01[199,NV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NV]/final_Z01[238:300,CIV],final_Z01[238:300,NV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NV]/final_Z01[238,CIV],final_Z01[238,NV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NV]/final_Z01[299,CIV],final_Z01[299,NV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NV]/final_Z01[338:400,CIV],final_Z01[338:400,NV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NV]/final_Z01[338,CIV],final_Z01[338,NV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NV]/final_Z01[399,CIV],final_Z01[399,NV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NV]/final_Z01[438:500,CIV],final_Z01[438:500,NV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NV]/final_Z01[438,CIV],final_Z01[438,NV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NV]/final_Z01[499,CIV],final_Z01[499,NV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NV]/final_Z01[38:100,CIV],final_Z01[38:100,NV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NV]/final_Z01[38,CIV],final_Z01[38,NV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NV]/final_Z01[99,CIV],final_Z01[99,NV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NV_1068/CIV_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NV_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.ylabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.35)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NV]/final_Z05[38:100,CIV],final_Z05[38:100,NV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NV]/final_Z05[38,CIV],final_Z05[38,NV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NV]/final_Z05[99,CIV],final_Z05[99,NV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NV]/final_Z05[138:200,CIV],final_Z05[138:200,NV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NV]/final_Z05[138,CIV],final_Z05[138,NV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NV]/final_Z05[199,CIV],final_Z05[199,NV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NV]/final_Z05[238:300,CIV],final_Z05[238:300,NV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NV]/final_Z05[238,CIV],final_Z05[238,NV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NV]/final_Z05[299,CIV],final_Z05[299,NV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NV]/final_Z05[338:400,CIV],final_Z05[338:400,NV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NV]/final_Z05[338,CIV],final_Z05[338,NV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NV]/final_Z05[399,CIV],final_Z05[399,NV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NV]/final_Z05[438:500,CIV],final_Z05[438:500,NV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NV]/final_Z05[438,CIV],final_Z05[438,NV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NV]/final_Z05[499,CIV],final_Z05[499,NV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NV_1068/CIV_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NV_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.35)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NV]/final_Z1[38:100,CIV],final_Z1[38:100,NV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NV]/final_Z1[38,CIV],final_Z1[38,NV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NV]/final_Z1[99,CIV],final_Z1[99,NV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NV]/final_Z1[138:200,CIV],final_Z1[138:200,NV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NV]/final_Z1[138,CIV],final_Z1[138,NV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NV]/final_Z1[199,CIV],final_Z1[199,NV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NV]/final_Z1[238:300,CIV],final_Z1[238:300,NV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NV]/final_Z1[238,CIV],final_Z1[238,NV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NV]/final_Z1[299,CIV],final_Z1[299,NV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NV]/final_Z1[338:400,CIV],final_Z1[338:400,NV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NV]/final_Z1[338,CIV],final_Z1[338,NV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NV]/final_Z1[399,CIV],final_Z1[399,NV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NV]/final_Z1[438:500,CIV],final_Z1[438:500,NV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NV]/final_Z1[438,CIV],final_Z1[438,NV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NV]/final_Z1[499,CIV],final_Z1[499,NV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NV_1068/CIV_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NV_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.35)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NV]/final_Z2[38:100,CIV],final_Z2[38:100,NV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NV]/final_Z2[38,CIV],final_Z2[38,NV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NV]/final_Z2[99,CIV],final_Z2[99,NV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NV]/final_Z2[138:200,CIV],final_Z2[138:200,NV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NV]/final_Z2[138,CIV],final_Z2[138,NV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NV]/final_Z2[199,CIV],final_Z2[199,NV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NV]/final_Z2[238:300,CIV],final_Z2[238:300,NV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NV]/final_Z2[238,CIV],final_Z2[238,NV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NV]/final_Z2[299,CIV],final_Z2[299,NV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NV]/final_Z2[338:400,CIV],final_Z2[338:400,NV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NV]/final_Z2[338,CIV],final_Z2[338,NV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NV]/final_Z2[399,CIV],final_Z2[399,NV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NV]/final_Z2[438:500,CIV],final_Z2[438:500,NV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NV]/final_Z2[438,CIV],final_Z2[438,NV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NV]/final_Z2[499,CIV],final_Z2[499,NV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NV_1068/CIV_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NV_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.35)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NV]/final_Z3[38:100,CIV],final_Z3[38:100,NV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NV]/final_Z3[38,CIV],final_Z3[38,NV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NV]/final_Z3[99,CIV],final_Z3[99,NV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NV]/final_Z3[138:200,CIV],final_Z3[138:200,NV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NV]/final_Z3[138,CIV],final_Z3[138,NV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NV]/final_Z3[199,CIV],final_Z3[199,NV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NV]/final_Z3[238:300,CIV],final_Z3[238:300,NV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NV]/final_Z3[238,CIV],final_Z3[238,NV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NV]/final_Z3[299,CIV],final_Z3[299,NV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NV]/final_Z3[338:400,CIV],final_Z3[338:400,NV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NV]/final_Z3[338,CIV],final_Z3[338,NV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NV]/final_Z3[399,CIV],final_Z3[399,NV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NV]/final_Z3[438:500,CIV],final_Z3[438:500,NV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NV]/final_Z3[438,CIV],final_Z3[438,NV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NV]/final_Z3[499,CIV],final_Z3[499,NV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NV_1068/CIV_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NV_3393/CIV_3393, NV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.35)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
#plt.xticks(np.arange(-2,7,2))
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NV_HeII_vs_NV_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / CIII] vs NV / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NV]/final_Z01[138:200,CIV],final_Z01[138:200,CIV]/final_Z01[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NV]/final_Z01[138,CIV],final_Z01[138,CIV]/final_Z01[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NV]/final_Z01[199,CIV],final_Z01[199,CIV]/final_Z01[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NV]/final_Z01[238:300,CIV],final_Z01[238:300,CIV]/final_Z01[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NV]/final_Z01[238,CIV],final_Z01[238,CIV]/final_Z01[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NV]/final_Z01[299,CIV],final_Z01[299,CIV]/final_Z01[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NV]/final_Z01[338:400,CIV],final_Z01[338:400,CIV]/final_Z01[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NV]/final_Z01[338,CIV],final_Z01[338,CIV]/final_Z01[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NV]/final_Z01[399,CIV],final_Z01[399,CIV]/final_Z01[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NV]/final_Z01[438:500,CIV],final_Z01[438:500,CIV]/final_Z01[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NV]/final_Z01[438,CIV],final_Z01[438,CIV]/final_Z01[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NV]/final_Z01[499,CIV],final_Z01[499,CIV]/final_Z01[499,CIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NV]/final_Z01[38:100,CIV],final_Z01[38:100,CIV]/final_Z01[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NV]/final_Z01[38,CIV],final_Z01[38,CIV]/final_Z01[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NV]/final_Z01[99,CIV],final_Z01[99,CIV]/final_Z01[99,CIII],'k', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_3393/CIV_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.4)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NV]/final_Z05[38:100,CIV],final_Z05[38:100,CIV]/final_Z05[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NV]/final_Z05[38,CIV],final_Z05[38,CIV]/final_Z05[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NV]/final_Z05[99,CIV],final_Z05[99,CIV]/final_Z05[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NV]/final_Z05[138:200,CIV],final_Z05[138:200,CIV]/final_Z05[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NV]/final_Z05[138,CIV],final_Z05[138,CIV]/final_Z05[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NV]/final_Z05[199,CIV],final_Z05[199,CIV]/final_Z05[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NV]/final_Z05[238:300,CIV],final_Z05[238:300,CIV]/final_Z05[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NV]/final_Z05[238,CIV],final_Z05[238,CIV]/final_Z05[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NV]/final_Z05[299,CIV],final_Z05[299,CIV]/final_Z05[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NV]/final_Z05[338:400,CIV],final_Z05[338:400,CIV]/final_Z05[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NV]/final_Z05[338,CIV],final_Z05[338,CIV]/final_Z05[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NV]/final_Z05[399,CIV],final_Z05[399,CIV]/final_Z05[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NV]/final_Z05[438:500,CIV],final_Z05[438:500,CIV]/final_Z05[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NV]/final_Z05[438,CIV],final_Z05[438,CIV]/final_Z05[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NV]/final_Z05[499,CIV],final_Z05[499,CIV]/final_Z05[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_3393/CIV_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.4)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NV]/final_Z1[38:100,CIV],final_Z1[38:100,CIV]/final_Z1[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NV]/final_Z1[38,CIV],final_Z1[38,CIV]/final_Z1[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NV]/final_Z1[99,CIV],final_Z1[99,CIV]/final_Z1[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NV]/final_Z1[138:200,CIV],final_Z1[138:200,CIV]/final_Z1[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NV]/final_Z1[138,CIV],final_Z1[138,CIV]/final_Z1[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NV]/final_Z1[199,CIV],final_Z1[199,CIV]/final_Z1[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NV]/final_Z1[238:300,CIV],final_Z1[238:300,CIV]/final_Z1[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NV]/final_Z1[238,CIV],final_Z1[238,CIV]/final_Z1[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NV]/final_Z1[299,CIV],final_Z1[299,CIV]/final_Z1[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NV]/final_Z1[338:400,CIV],final_Z1[338:400,CIV]/final_Z1[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NV]/final_Z1[338,CIV],final_Z1[338,CIV]/final_Z1[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NV]/final_Z1[399,CIV],final_Z1[399,CIV]/final_Z1[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NV]/final_Z1[438:500,CIV],final_Z1[438:500,CIV]/final_Z1[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NV]/final_Z1[438,CIV],final_Z1[438,CIV]/final_Z1[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NV]/final_Z1[499,CIV],final_Z1[499,CIV]/final_Z1[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_3393/CIV_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.4)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NV]/final_Z2[38:100,CIV],final_Z2[38:100,CIV]/final_Z2[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NV]/final_Z2[38,CIV],final_Z2[38,CIV]/final_Z2[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NV]/final_Z2[99,CIV],final_Z2[99,CIV]/final_Z2[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NV]/final_Z2[138:200,CIV],final_Z2[138:200,CIV]/final_Z2[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NV]/final_Z2[138,CIV],final_Z2[138,CIV]/final_Z2[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NV]/final_Z2[199,CIV],final_Z2[199,CIV]/final_Z2[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NV]/final_Z2[238:300,CIV],final_Z2[238:300,CIV]/final_Z2[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NV]/final_Z2[238,CIV],final_Z2[238,CIV]/final_Z2[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NV]/final_Z2[299,CIV],final_Z2[299,CIV]/final_Z2[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NV]/final_Z2[338:400,CIV],final_Z2[338:400,CIV]/final_Z2[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NV]/final_Z2[338,CIV],final_Z2[338,CIV]/final_Z2[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NV]/final_Z2[399,CIV],final_Z2[399,CIV]/final_Z2[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NV]/final_Z2[438:500,CIV],final_Z2[438:500,CIV]/final_Z2[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NV]/final_Z2[438,CIV],final_Z2[438,CIV]/final_Z2[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NV]/final_Z2[499,CIV],final_Z2[499,CIV]/final_Z2[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_3393/CIV_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.4)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NV]/final_Z3[38:100,CIV],final_Z3[38:100,CIV]/final_Z3[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NV]/final_Z3[38,CIV],final_Z3[38,CIV]/final_Z3[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NV]/final_Z3[99,CIV],final_Z3[99,CIV]/final_Z3[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NV]/final_Z3[138:200,CIV],final_Z3[138:200,CIV]/final_Z3[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NV]/final_Z3[138,CIV],final_Z3[138,CIV]/final_Z3[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NV]/final_Z3[199,CIV],final_Z3[199,CIV]/final_Z3[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NV]/final_Z3[238:300,CIV],final_Z3[238:300,CIV]/final_Z3[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NV]/final_Z3[238,CIV],final_Z3[238,CIV]/final_Z3[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NV]/final_Z3[299,CIV],final_Z3[299,CIV]/final_Z3[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NV]/final_Z3[338:400,CIV],final_Z3[338:400,CIV]/final_Z3[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NV]/final_Z3[338,CIV],final_Z3[338,CIV]/final_Z3[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NV]/final_Z3[399,CIV],final_Z3[399,CIV]/final_Z3[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NV]/final_Z3[438:500,CIV],final_Z3[438:500,CIV]/final_Z3[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NV]/final_Z3[438,CIV],final_Z3[438,CIV]/final_Z3[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NV]/final_Z3[499,CIV],final_Z3[499,CIV]/final_Z3[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_3393/CIV_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.4)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_CIII_vs_NV_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIV / CIII] vs NIV] 1486 / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NIV1486]/final_Z01[138:200,CIV],final_Z01[138:200,CIV]/final_Z01[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NIV1486]/final_Z01[138,CIV],final_Z01[138,CIV]/final_Z01[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NIV1486]/final_Z01[199,CIV],final_Z01[199,CIV]/final_Z01[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NIV1486]/final_Z01[238:300,CIV],final_Z01[238:300,CIV]/final_Z01[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NIV1486]/final_Z01[238,CIV],final_Z01[238,CIV]/final_Z01[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NIV1486]/final_Z01[299,CIV],final_Z01[299,CIV]/final_Z01[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NIV1486]/final_Z01[338:400,CIV],final_Z01[338:400,CIV]/final_Z01[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NIV1486]/final_Z01[338,CIV],final_Z01[338,CIV]/final_Z01[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NIV1486]/final_Z01[399,CIV],final_Z01[399,CIV]/final_Z01[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NIV1486]/final_Z01[438:500,CIV],final_Z01[438:500,CIV]/final_Z01[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NIV1486]/final_Z01[438,CIV],final_Z01[438,CIV]/final_Z01[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NIV1486]/final_Z01[499,CIV],final_Z01[499,CIV]/final_Z01[499,CIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NIV1486]/final_Z01[38:100,CIV],final_Z01[38:100,CIV]/final_Z01[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NIV1486]/final_Z01[38,CIV],final_Z01[38,CIV]/final_Z01[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NIV1486]/final_Z01[99,CIV],final_Z01[99,CIV]/final_Z01[99,CIII],'k', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(-0.1)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NIV1486]/final_Z05[38:100,CIV],final_Z05[38:100,CIV]/final_Z05[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NIV1486]/final_Z05[38,CIV],final_Z05[38,CIV]/final_Z05[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NIV1486]/final_Z05[99,CIV],final_Z05[99,CIV]/final_Z05[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NIV1486]/final_Z05[138:200,CIV],final_Z05[138:200,CIV]/final_Z05[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NIV1486]/final_Z05[138,CIV],final_Z05[138,CIV]/final_Z05[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NIV1486]/final_Z05[199,CIV],final_Z05[199,CIV]/final_Z05[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NIV1486]/final_Z05[238:300,CIV],final_Z05[238:300,CIV]/final_Z05[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NIV1486]/final_Z05[238,CIV],final_Z05[238,CIV]/final_Z05[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NIV1486]/final_Z05[299,CIV],final_Z05[299,CIV]/final_Z05[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NIV1486]/final_Z05[338:400,CIV],final_Z05[338:400,CIV]/final_Z05[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NIV1486]/final_Z05[338,CIV],final_Z05[338,CIV]/final_Z05[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NIV1486]/final_Z05[399,CIV],final_Z05[399,CIV]/final_Z05[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NIV1486]/final_Z05[438:500,CIV],final_Z05[438:500,CIV]/final_Z05[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NIV1486]/final_Z05[438,CIV],final_Z05[438,CIV]/final_Z05[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NIV1486]/final_Z05[499,CIV],final_Z05[499,CIV]/final_Z05[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(-0.1)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NIV1486]/final_Z1[38:100,CIV],final_Z1[38:100,CIV]/final_Z1[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NIV1486]/final_Z1[38,CIV],final_Z1[38,CIV]/final_Z1[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NIV1486]/final_Z1[99,CIV],final_Z1[99,CIV]/final_Z1[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NIV1486]/final_Z1[138:200,CIV],final_Z1[138:200,CIV]/final_Z1[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NIV1486]/final_Z1[138,CIV],final_Z1[138,CIV]/final_Z1[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NIV1486]/final_Z1[199,CIV],final_Z1[199,CIV]/final_Z1[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NIV1486]/final_Z1[238:300,CIV],final_Z1[238:300,CIV]/final_Z1[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NIV1486]/final_Z1[238,CIV],final_Z1[238,CIV]/final_Z1[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NIV1486]/final_Z1[299,CIV],final_Z1[299,CIV]/final_Z1[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NIV1486]/final_Z1[338:400,CIV],final_Z1[338:400,CIV]/final_Z1[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NIV1486]/final_Z1[338,CIV],final_Z1[338,CIV]/final_Z1[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NIV1486]/final_Z1[399,CIV],final_Z1[399,CIV]/final_Z1[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NIV1486]/final_Z1[438:500,CIV],final_Z1[438:500,CIV]/final_Z1[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NIV1486]/final_Z1[438,CIV],final_Z1[438,CIV]/final_Z1[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NIV1486]/final_Z1[499,CIV],final_Z1[499,CIV]/final_Z1[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(-0.1)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.2)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NIV1486]/final_Z2[38:100,CIV],final_Z2[38:100,CIV]/final_Z2[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NIV1486]/final_Z2[38,CIV],final_Z2[38,CIV]/final_Z2[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NIV1486]/final_Z2[99,CIV],final_Z2[99,CIV]/final_Z2[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NIV1486]/final_Z2[138:200,CIV],final_Z2[138:200,CIV]/final_Z2[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NIV1486]/final_Z2[138,CIV],final_Z2[138,CIV]/final_Z2[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NIV1486]/final_Z2[199,CIV],final_Z2[199,CIV]/final_Z2[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NIV1486]/final_Z2[238:300,CIV],final_Z2[238:300,CIV]/final_Z2[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NIV1486]/final_Z2[238,CIV],final_Z2[238,CIV]/final_Z2[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NIV1486]/final_Z2[299,CIV],final_Z2[299,CIV]/final_Z2[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NIV1486]/final_Z2[338:400,CIV],final_Z2[338:400,CIV]/final_Z2[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NIV1486]/final_Z2[338,CIV],final_Z2[338,CIV]/final_Z2[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NIV1486]/final_Z2[399,CIV],final_Z2[399,CIV]/final_Z2[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NIV1486]/final_Z2[438:500,CIV],final_Z2[438:500,CIV]/final_Z2[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NIV1486]/final_Z2[438,CIV],final_Z2[438,CIV]/final_Z2[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NIV1486]/final_Z2[499,CIV],final_Z2[499,CIV]/final_Z2[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(-0.1)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.2)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NIV1486]/final_Z3[38:100,CIV],final_Z3[38:100,CIV]/final_Z3[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NIV1486]/final_Z3[38,CIV],final_Z3[38,CIV]/final_Z3[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NIV1486]/final_Z3[99,CIV],final_Z3[99,CIV]/final_Z3[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NIV1486]/final_Z3[138:200,CIV],final_Z3[138:200,CIV]/final_Z3[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NIV1486]/final_Z3[138,CIV],final_Z3[138,CIV]/final_Z3[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NIV1486]/final_Z3[199,CIV],final_Z3[199,CIV]/final_Z3[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NIV1486]/final_Z3[238:300,CIV],final_Z3[238:300,CIV]/final_Z3[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NIV1486]/final_Z3[238,CIV],final_Z3[238,CIV]/final_Z3[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NIV1486]/final_Z3[299,CIV],final_Z3[299,CIV]/final_Z3[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NIV1486]/final_Z3[338:400,CIV],final_Z3[338:400,CIV]/final_Z3[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NIV1486]/final_Z3[338,CIV],final_Z3[338,CIV]/final_Z3[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NIV1486]/final_Z3[399,CIV],final_Z3[399,CIV]/final_Z3[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NIV1486]/final_Z3[438:500,CIV],final_Z3[438:500,CIV]/final_Z3[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NIV1486]/final_Z3[438,CIV],final_Z3[438,CIV]/final_Z3[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NIV1486]/final_Z3[499,CIV],final_Z3[499,CIV]/final_Z3[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(-0.1)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.2)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_CIII_vs_NIV1486_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / HeII vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,CIV]/final_Z01[38:100,CIII],final_Z01[38:100,CIV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIV]/final_Z01[38,CIII],final_Z01[38,CIV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIV]/final_Z01[99,CIII],final_Z01[99,CIV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,CIV]/final_Z01[138:200,CIII],final_Z01[138:200,CIV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIV]/final_Z01[138,CIII],final_Z01[138,CIV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIV]/final_Z01[199,CIII],final_Z01[199,CIV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIV]/final_Z01[238:300,CIII],final_Z01[238:300,CIV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIV]/final_Z01[238,CIII],final_Z01[238,CIV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIV]/final_Z01[299,CIII],final_Z01[299,CIV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIV]/final_Z01[338:400,CIII],final_Z01[338:400,CIV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIV]/final_Z01[338,CIII],final_Z01[338,CIV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIV]/final_Z01[399,CIII],final_Z01[399,CIV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIV]/final_Z01[438:500,CIII],final_Z01[438:500,CIV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIV]/final_Z01[438,CIII],final_Z01[438,CIV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIV]/final_Z01[499,CIII],final_Z01[499,CIV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIV_CIV[0], fmt='.', color='orange')
plt.plot(CIV_3393/CIII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(CIV_RGs/CIII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CIV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(1.8)); 
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(1.5)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIV]/final_Z05[38:100,CIII],final_Z05[38:100,CIV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIV]/final_Z05[38,CIII],final_Z05[38,CIV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIV]/final_Z05[99,CIII],final_Z05[99,CIV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIV]/final_Z05[138:200,CIII],final_Z05[138:200,CIV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIV]/final_Z05[138,CIII],final_Z05[138,CIV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIV]/final_Z05[199,CIII],final_Z05[199,CIV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIV]/final_Z05[238:300,CIII],final_Z05[238:300,CIV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIV]/final_Z05[238,CIII],final_Z05[238,CIV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIV]/final_Z05[299,CIII],final_Z05[299,CIV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIV]/final_Z05[338:400,CIII],final_Z05[338:400,CIV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIV]/final_Z05[338,CIII],final_Z05[338,CIV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIV]/final_Z05[399,CIII],final_Z05[399,CIV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIV]/final_Z05[438:500,CIII],final_Z05[438:500,CIV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIV]/final_Z05[438,CIII],final_Z05[438,CIV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIV]/final_Z05[499,CIII],final_Z05[499,CIV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIV_CIV[0], fmt='.', color='orange')
plt.plot(CIV_3393/CIII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(CIV_RGs/CIII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(1.8)); 
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(1.5)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIV]/final_Z1[38:100,CIII],final_Z1[38:100,CIV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIV]/final_Z1[38,CIII],final_Z1[38,CIV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIV]/final_Z1[99,CIII],final_Z1[99,CIV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIV]/final_Z1[138:200,CIII],final_Z1[138:200,CIV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIV]/final_Z1[138,CIII],final_Z1[138,CIV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIV]/final_Z1[199,CIII],final_Z1[199,CIV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIV]/final_Z1[238:300,CIII],final_Z1[238:300,CIV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIV]/final_Z1[238,CIII],final_Z1[238,CIV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIV]/final_Z1[299,CIII],final_Z1[299,CIV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIV]/final_Z1[338:400,CIII],final_Z1[338:400,CIV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIV]/final_Z1[338,CIII],final_Z1[338,CIV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIV]/final_Z1[399,CIII],final_Z1[399,CIV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIV]/final_Z1[438:500,CIII],final_Z1[438:500,CIV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIV]/final_Z1[438,CIII],final_Z1[438,CIV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIV]/final_Z1[499,CIII],final_Z1[499,CIV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIV_CIV[0], fmt='.', color='orange')
plt.plot(CIV_3393/CIII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(CIV_RGs/CIII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(1.8)); 
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(1.5)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIV]/final_Z2[38:100,CIII],final_Z2[38:100,CIV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIV]/final_Z2[38,CIII],final_Z2[38,CIV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIV]/final_Z2[99,CIII],final_Z2[99,CIV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIV]/final_Z2[138:200,CIII],final_Z2[138:200,CIV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIV]/final_Z2[138,CIII],final_Z2[138,CIV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIV]/final_Z2[199,CIII],final_Z2[199,CIV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIV]/final_Z2[238:300,CIII],final_Z2[238:300,CIV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIV]/final_Z2[238,CIII],final_Z2[238,CIV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIV]/final_Z2[299,CIII],final_Z2[299,CIV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIV]/final_Z2[338:400,CIII],final_Z2[338:400,CIV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIV]/final_Z2[338,CIII],final_Z2[338,CIV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIV]/final_Z2[399,CIII],final_Z2[399,CIV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIV]/final_Z2[438:500,CIII],final_Z2[438:500,CIV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIV]/final_Z2[438,CIII],final_Z2[438,CIV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIV]/final_Z2[499,CIII],final_Z2[499,CIV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIV_CIV[0], fmt='.', color='orange')
plt.plot(CIV_3393/CIII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(CIV_RGs/CIII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#label
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(1.8)); 
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(1.5)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,CIV]/final_Z3[138:200,CIII],final_Z3[138:200,CIV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIV]/final_Z3[138,CIII],final_Z3[138,CIV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIV]/final_Z3[199,CIII],final_Z3[199,CIV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIV]/final_Z3[238:300,CIII],final_Z3[238:300,CIV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIV]/final_Z3[238,CIII],final_Z3[238,CIV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIV]/final_Z3[299,CIII],final_Z3[299,CIV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIV]/final_Z3[338:400,CIII],final_Z3[338:400,CIV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIV]/final_Z3[338,CIII],final_Z3[338,CIV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIV]/final_Z3[399,CIII],final_Z3[399,CIV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIV]/final_Z3[438:500,CIII],final_Z3[438:500,CIV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIV]/final_Z3[438,CIII],final_Z3[438,CIV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIV]/final_Z3[499,CIII],final_Z3[499,CIV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,CIV]/final_Z3[38:100,CIII],final_Z3[38:100,CIV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIV]/final_Z3[38,CIII],final_Z3[38,CIV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIV]/final_Z3[99,CIII],final_Z3[99,CIV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIV_CIV[0], fmt='.', color='orange')
plt.plot(CIV_3393/CIII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(CIV_RGs/CIII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(1.8)); 
ax.set_yscale('log') #plt.ylim(10**(-2.5),10**(1.5)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_HeII_vs_CIV_CIII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / CIII] vs SiIII] / CIII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,SiIII1888]/final_Z01[138:200,CIII],final_Z01[138:200,CIV]/final_Z01[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,SiIII1888]/final_Z01[138,CIII],final_Z01[138,CIV]/final_Z01[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,SiIII1888]/final_Z01[199,CIII],final_Z01[199,CIV]/final_Z01[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,SiIII1888]/final_Z01[238:300,CIII],final_Z01[238:300,CIV]/final_Z01[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,SiIII1888]/final_Z01[238,CIII],final_Z01[238,CIV]/final_Z01[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,SiIII1888]/final_Z01[299,CIII],final_Z01[299,CIV]/final_Z01[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,SiIII1888]/final_Z01[338:400,CIII],final_Z01[338:400,CIV]/final_Z01[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,SiIII1888]/final_Z01[338,CIII],final_Z01[338,CIV]/final_Z01[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,SiIII1888]/final_Z01[399,CIII],final_Z01[399,CIV]/final_Z01[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,SiIII1888]/final_Z01[438:500,CIII],final_Z01[438:500,CIV]/final_Z01[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,SiIII1888]/final_Z01[438,CIII],final_Z01[438,CIV]/final_Z01[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,SiIII1888]/final_Z01[499,CIII],final_Z01[499,CIV]/final_Z01[499,CIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,SiIII1888]/final_Z01[38:100,CIII],final_Z01[38:100,CIV]/final_Z01[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,SiIII1888]/final_Z01[38,CIII],final_Z01[38,CIV]/final_Z01[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,SiIII1888]/final_Z01[99,CIII],final_Z01[99,CIV]/final_Z01[99,CIII],'k', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_SiIII_CIV[0], fmt='.', color='orange')
plt.plot(SiIII_sum_RGs/CIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIV $\\lambda$1550')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log') 
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,SiIII1888]/final_Z05[38:100,CIII],final_Z05[38:100,CIV]/final_Z05[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,SiIII1888]/final_Z05[38,CIII],final_Z05[38,CIV]/final_Z05[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,SiIII1888]/final_Z05[99,CIII],final_Z05[99,CIV]/final_Z05[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,SiIII1888]/final_Z05[138:200,CIII],final_Z05[138:200,CIV]/final_Z05[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,SiIII1888]/final_Z05[138,CIII],final_Z05[138,CIV]/final_Z05[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,SiIII1888]/final_Z05[199,CIII],final_Z05[199,CIV]/final_Z05[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,SiIII1888]/final_Z05[238:300,CIII],final_Z05[238:300,CIV]/final_Z05[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,SiIII1888]/final_Z05[238,CIII],final_Z05[238,CIV]/final_Z05[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,SiIII1888]/final_Z05[299,CIII],final_Z05[299,CIV]/final_Z05[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,SiIII1888]/final_Z05[338:400,CIII],final_Z05[338:400,CIV]/final_Z05[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,SiIII1888]/final_Z05[338,CIII],final_Z05[338,CIV]/final_Z05[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,SiIII1888]/final_Z05[399,CIII],final_Z05[399,CIV]/final_Z05[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,SiIII1888]/final_Z05[438:500,CIII],final_Z05[438:500,CIV]/final_Z05[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,SiIII1888]/final_Z05[438,CIII],final_Z05[438,CIV]/final_Z05[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,SiIII1888]/final_Z05[499,CIII],final_Z05[499,CIV]/final_Z05[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_SiIII_CIV[0], fmt='.', color='orange')
plt.plot(SiIII_sum_RGs/CIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,SiIII1888]/final_Z1[38:100,CIII],final_Z1[38:100,CIV]/final_Z1[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,SiIII1888]/final_Z1[38,CIII],final_Z1[38,CIV]/final_Z1[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,SiIII1888]/final_Z1[99,CIII],final_Z1[99,CIV]/final_Z1[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,SiIII1888]/final_Z1[138:200,CIII],final_Z1[138:200,CIV]/final_Z1[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,SiIII1888]/final_Z1[138,CIII],final_Z1[138,CIV]/final_Z1[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,SiIII1888]/final_Z1[199,CIII],final_Z1[199,CIV]/final_Z1[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,SiIII1888]/final_Z1[238:300,CIII],final_Z1[238:300,CIV]/final_Z1[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,SiIII1888]/final_Z1[238,CIII],final_Z1[238,CIV]/final_Z1[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,SiIII1888]/final_Z1[299,CIII],final_Z1[299,CIV]/final_Z1[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,SiIII1888]/final_Z1[338:400,CIII],final_Z1[338:400,CIV]/final_Z1[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,SiIII1888]/final_Z1[338,CIII],final_Z1[338,CIV]/final_Z1[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,SiIII1888]/final_Z1[399,CIII],final_Z1[399,CIV]/final_Z1[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,SiIII1888]/final_Z1[438:500,CIII],final_Z1[438:500,CIV]/final_Z1[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,SiIII1888]/final_Z1[438,CIII],final_Z1[438,CIV]/final_Z1[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,SiIII1888]/final_Z1[499,CIII],final_Z1[499,CIV]/final_Z1[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_SiIII_CIV[0], fmt='.', color='orange')
plt.plot(SiIII_sum_RGs/CIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,SiIII1888]/final_Z2[38:100,CIII],final_Z2[38:100,CIV]/final_Z2[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,SiIII1888]/final_Z2[38,CIII],final_Z2[38,CIV]/final_Z2[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,SiIII1888]/final_Z2[99,CIII],final_Z2[99,CIV]/final_Z2[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,SiIII1888]/final_Z2[138:200,CIII],final_Z2[138:200,CIV]/final_Z2[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,SiIII1888]/final_Z2[138,CIII],final_Z2[138,CIV]/final_Z2[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,SiIII1888]/final_Z2[199,CIII],final_Z2[199,CIV]/final_Z2[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,SiIII1888]/final_Z2[238:300,CIII],final_Z2[238:300,CIV]/final_Z2[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,SiIII1888]/final_Z2[238,CIII],final_Z2[238,CIV]/final_Z2[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,SiIII1888]/final_Z2[299,CIII],final_Z2[299,CIV]/final_Z2[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,SiIII1888]/final_Z2[338:400,CIII],final_Z2[338:400,CIV]/final_Z2[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,SiIII1888]/final_Z2[338,CIII],final_Z2[338,CIV]/final_Z2[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,SiIII1888]/final_Z2[399,CIII],final_Z2[399,CIV]/final_Z2[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,SiIII1888]/final_Z2[438:500,CIII],final_Z2[438:500,CIV]/final_Z2[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,SiIII1888]/final_Z2[438,CIII],final_Z2[438,CIV]/final_Z2[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,SiIII1888]/final_Z2[499,CIII],final_Z2[499,CIV]/final_Z2[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_SiIII_CIV[0], fmt='.', color='orange')
plt.plot(SiIII_sum_RGs/CIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,SiIII1888]/final_Z3[38:100,CIII],final_Z3[38:100,CIV]/final_Z3[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,SiIII1888]/final_Z3[38,CIII],final_Z3[38,CIV]/final_Z3[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,SiIII1888]/final_Z3[99,CIII],final_Z3[99,CIV]/final_Z3[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,SiIII1888]/final_Z3[138:200,CIII],final_Z3[138:200,CIV]/final_Z3[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,SiIII1888]/final_Z3[138,CIII],final_Z3[138,CIV]/final_Z3[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,SiIII1888]/final_Z3[199,CIII],final_Z3[199,CIV]/final_Z3[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,SiIII1888]/final_Z3[238:300,CIII],final_Z3[238:300,CIV]/final_Z3[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,SiIII1888]/final_Z3[238,CIII],final_Z3[238,CIV]/final_Z3[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,SiIII1888]/final_Z3[299,CIII],final_Z3[299,CIV]/final_Z3[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,SiIII1888]/final_Z3[338:400,CIII],final_Z3[338:400,CIV]/final_Z3[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,SiIII1888]/final_Z3[338,CIII],final_Z3[338,CIV]/final_Z3[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,SiIII1888]/final_Z3[399,CIII],final_Z3[399,CIV]/final_Z3[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,SiIII1888]/final_Z3[438:500,CIII],final_Z3[438:500,CIV]/final_Z3[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,SiIII1888]/final_Z3[438,CIII],final_Z3[438,CIV]/final_Z3[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,SiIII1888]/final_Z3[499,CIII],final_Z3[499,CIV]/final_Z3[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_SiIII_CIV[0], fmt='.', color='orange')
plt.plot(SiIII_sum_RGs/CIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')

plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_CIII_vs_SiIII_CIII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / HeII vs SiIII] / OIII] 1663 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,SiIII1888]/final_Z01[138:200,OIII1663],final_Z01[138:200,CIV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,SiIII1888]/final_Z01[138,OIII1663],final_Z01[138,CIV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,SiIII1888]/final_Z01[199,OIII1663],final_Z01[199,CIV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,SiIII1888]/final_Z01[238:300,OIII1663],final_Z01[238:300,CIV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,SiIII1888]/final_Z01[238,OIII1663],final_Z01[238,CIV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,SiIII1888]/final_Z01[299,OIII1663],final_Z01[299,CIV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z01[338:400,SiIII1888]/final_Z01[338:400,OIII1663],final_Z01[338:400,CIV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,SiIII1888]/final_Z01[338,OIII1663],final_Z01[338,CIV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,SiIII1888]/final_Z01[399,OIII1663],final_Z01[399,CIV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,SiIII1888]/final_Z01[438:500,OIII1663],final_Z01[438:500,CIV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,SiIII1888]/final_Z01[438,OIII1663],final_Z01[438,CIV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,SiIII1888]/final_Z01[499,OIII1663],final_Z01[499,CIV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,SiIII1888]/final_Z01[38:100,OIII1663],final_Z01[38:100,CIV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,SiIII1888]/final_Z01[38,OIII1663],final_Z01[38,CIV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,SiIII1888]/final_Z01[99,OIII1663],final_Z01[99,CIV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/OIII1663_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs/OIII1663_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / OIII] $\\lambda$1663')
plt.ylabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log') 
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,SiIII1888]/final_Z05[38:100,OIII1663],final_Z05[38:100,CIV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,SiIII1888]/final_Z05[38,OIII1663],final_Z05[38,CIV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,SiIII1888]/final_Z05[99,OIII1663],final_Z05[99,CIV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,SiIII1888]/final_Z05[138:200,OIII1663],final_Z05[138:200,CIV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,SiIII1888]/final_Z05[138,OIII1663],final_Z05[138,CIV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,SiIII1888]/final_Z05[199,OIII1663],final_Z05[199,CIV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,SiIII1888]/final_Z05[238:300,OIII1663],final_Z05[238:300,CIV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,SiIII1888]/final_Z05[238,OIII1663],final_Z05[238,CIV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,SiIII1888]/final_Z05[299,OIII1663],final_Z05[299,CIV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z05[338:400,SiIII1888]/final_Z05[338:400,OIII1663],final_Z05[338:400,CIV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,SiIII1888]/final_Z05[338,OIII1663],final_Z05[338,CIV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,SiIII1888]/final_Z05[399,OIII1663],final_Z05[399,CIV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,SiIII1888]/final_Z05[438:500,OIII1663],final_Z05[438:500,CIV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,SiIII1888]/final_Z05[438,OIII1663],final_Z05[438,CIV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,SiIII1888]/final_Z05[499,OIII1663],final_Z05[499,CIV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/OIII1663_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs/OIII1663_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,SiIII1888]/final_Z1[38:100,OIII1663],final_Z1[38:100,CIV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,SiIII1888]/final_Z1[38,OIII1663],final_Z1[38,CIV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,SiIII1888]/final_Z1[99,OIII1663],final_Z1[99,CIV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,SiIII1888]/final_Z1[138:200,OIII1663],final_Z1[138:200,CIV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,SiIII1888]/final_Z1[138,OIII1663],final_Z1[138,CIV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,SiIII1888]/final_Z1[199,OIII1663],final_Z1[199,CIV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,SiIII1888]/final_Z1[238:300,OIII1663],final_Z1[238:300,CIV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,SiIII1888]/final_Z1[238,OIII1663],final_Z1[238,CIV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,SiIII1888]/final_Z1[299,OIII1663],final_Z1[299,CIV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z1[338:400,SiIII1888]/final_Z1[338:400,OIII1663],final_Z1[338:400,CIV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,SiIII1888]/final_Z1[338,OIII1663],final_Z1[338,CIV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,SiIII1888]/final_Z1[399,OIII1663],final_Z1[399,CIV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,SiIII1888]/final_Z1[438:500,OIII1663],final_Z1[438:500,CIV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,SiIII1888]/final_Z1[438,OIII1663],final_Z1[438,CIV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,SiIII1888]/final_Z1[499,OIII1663],final_Z1[499,CIV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/OIII1663_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs/OIII1663_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,SiIII1888]/final_Z2[38:100,OIII1663],final_Z2[38:100,CIV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,SiIII1888]/final_Z2[38,OIII1663],final_Z2[38,CIV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,SiIII1888]/final_Z2[99,OIII1663],final_Z2[99,CIV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,SiIII1888]/final_Z2[138:200,OIII1663],final_Z2[138:200,CIV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,SiIII1888]/final_Z2[138,OIII1663],final_Z2[138,CIV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,SiIII1888]/final_Z2[199,OIII1663],final_Z2[199,CIV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,SiIII1888]/final_Z2[238:300,OIII1663],final_Z2[238:300,CIV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,SiIII1888]/final_Z2[238,OIII1663],final_Z2[238,CIV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,SiIII1888]/final_Z2[299,OIII1663],final_Z2[299,CIV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z2[338:400,SiIII1888]/final_Z2[338:400,OIII1663],final_Z2[338:400,CIV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,SiIII1888]/final_Z2[338,OIII1663],final_Z2[338,CIV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,SiIII1888]/final_Z2[399,OIII1663],final_Z2[399,CIV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,SiIII1888]/final_Z2[438:500,OIII1663],final_Z2[438:500,CIV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,SiIII1888]/final_Z2[438,OIII1663],final_Z2[438,CIV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,SiIII1888]/final_Z2[499,OIII1663],final_Z2[499,CIV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/OIII1663_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs/OIII1663_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,SiIII1888]/final_Z3[38:100,OIII1663],final_Z3[38:100,CIV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,SiIII1888]/final_Z3[38,OIII1663],final_Z3[38,CIV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,SiIII1888]/final_Z3[99,OIII1663],final_Z3[99,CIV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,SiIII1888]/final_Z3[138:200,OIII1663],final_Z3[138:200,CIV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,SiIII1888]/final_Z3[138,OIII1663],final_Z3[138,CIV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,SiIII1888]/final_Z3[199,OIII1663],final_Z3[199,CIV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,SiIII1888]/final_Z3[238:300,OIII1663],final_Z3[238:300,CIV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,SiIII1888]/final_Z3[238,OIII1663],final_Z3[238,CIV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,SiIII1888]/final_Z3[299,OIII1663],final_Z3[299,CIV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z3[338:400,SiIII1888]/final_Z3[338:400,OIII1663],final_Z3[338:400,CIV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,SiIII1888]/final_Z3[338,OIII1663],final_Z3[338,CIV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,SiIII1888]/final_Z3[399,OIII1663],final_Z3[399,CIV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,SiIII1888]/final_Z3[438:500,OIII1663],final_Z3[438:500,CIV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,SiIII1888]/final_Z3[438,OIII1663],final_Z3[438,CIV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,SiIII1888]/final_Z3[499,OIII1663],final_Z3[499,CIV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(SiIII_sum_SDSS/OIII1663_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs/OIII1663_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_HeII_vs_SiIII_OIII1663_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / HeII vs [NeIV] 1602 / [NeIV] 2424 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NeIV1602]/final_Z01[138:200,NeIV2424],final_Z01[138:200,CIV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NeIV1602]/final_Z01[138,NeIV2424],final_Z01[138,CIV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NeIV1602]/final_Z01[199,NeIV2424],final_Z01[199,CIV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NeIV1602]/final_Z01[238:300,NeIV2424],final_Z01[238:300,CIV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NeIV1602]/final_Z01[238,NeIV2424],final_Z01[238,CIV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NeIV1602]/final_Z01[299,NeIV2424],final_Z01[299,CIV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NeIV1602]/final_Z01[338:400,NeIV2424],final_Z01[338:400,CIV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NeIV1602]/final_Z01[338,NeIV2424],final_Z01[338,CIV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NeIV1602]/final_Z01[399,NeIV2424],final_Z01[399,CIV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NeIV1602]/final_Z01[438:500,NeIV2424],final_Z01[438:500,CIV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NeIV1602]/final_Z01[438,NeIV2424],final_Z01[438,CIV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NeIV1602]/final_Z01[499,NeIV2424],final_Z01[499,CIV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NeIV1602]/final_Z01[38:100,NeIV2424],final_Z01[38:100,CIV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NeIV1602]/final_Z01[38,NeIV2424],final_Z01[38,CIV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NeIV1602]/final_Z01[99,NeIV2424],final_Z01[99,CIV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(NeIV1602_SDSS/NeIV2424_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV1602_CIV[0], fmt='.', color='orange')
plt.plot(NeIV1602_RGs/NeIV2424_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$1602 / [NeIV] $\\lambda$2424')
plt.ylabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log') 
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NeIV1602]/final_Z05[38:100,NeIV2424],final_Z05[38:100,CIV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NeIV1602]/final_Z05[38,NeIV2424],final_Z05[38,CIV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NeIV1602]/final_Z05[99,NeIV2424],final_Z05[99,CIV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NeIV1602]/final_Z05[138:200,NeIV2424],final_Z05[138:200,CIV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NeIV1602]/final_Z05[138,NeIV2424],final_Z05[138,CIV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NeIV1602]/final_Z05[199,NeIV2424],final_Z05[199,CIV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NeIV1602]/final_Z05[238:300,NeIV2424],final_Z05[238:300,CIV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NeIV1602]/final_Z05[238,NeIV2424],final_Z05[238,CIV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NeIV1602]/final_Z05[299,NeIV2424],final_Z05[299,CIV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NeIV1602]/final_Z05[338:400,NeIV2424],final_Z05[338:400,CIV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NeIV1602]/final_Z05[338,NeIV2424],final_Z05[338,CIV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NeIV1602]/final_Z05[399,NeIV2424],final_Z05[399,CIV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NeIV1602]/final_Z05[438:500,NeIV2424],final_Z05[438:500,CIV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NeIV1602]/final_Z05[438,NeIV2424],final_Z05[438,CIV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NeIV1602]/final_Z05[499,NeIV2424],final_Z05[499,CIV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV1602_SDSS/NeIV2424_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV1602_CIV[0], fmt='.', color='orange')
plt.plot(NeIV1602_RGs/NeIV2424_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$1602 / [NeIV] $\\lambda$2424')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NeIV1602]/final_Z1[38:100,NeIV2424],final_Z1[38:100,CIV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NeIV1602]/final_Z1[38,NeIV2424],final_Z1[38,CIV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NeIV1602]/final_Z1[99,NeIV2424],final_Z1[99,CIV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NeIV1602]/final_Z1[138:200,NeIV2424],final_Z1[138:200,CIV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NeIV1602]/final_Z1[138,NeIV2424],final_Z1[138,CIV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NeIV1602]/final_Z1[199,NeIV2424],final_Z1[199,CIV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NeIV1602]/final_Z1[238:300,NeIV2424],final_Z1[238:300,CIV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NeIV1602]/final_Z1[238,NeIV2424],final_Z1[238,CIV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NeIV1602]/final_Z1[299,NeIV2424],final_Z1[299,CIV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NeIV1602]/final_Z1[338:400,NeIV2424],final_Z1[338:400,CIV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NeIV1602]/final_Z1[338,NeIV2424],final_Z1[338,CIV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NeIV1602]/final_Z1[399,NeIV2424],final_Z1[399,CIV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NeIV1602]/final_Z1[438:500,NeIV2424],final_Z1[438:500,CIV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NeIV1602]/final_Z1[438,NeIV2424],final_Z1[438,CIV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NeIV1602]/final_Z1[499,NeIV2424],final_Z1[499,CIV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV1602_SDSS/NeIV2424_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV1602_CIV[0], fmt='.', color='orange')
plt.plot(NeIV1602_RGs/NeIV2424_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$1602 / [NeIV] $\\lambda$2424')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NeIV1602]/final_Z2[38:100,NeIV2424],final_Z2[38:100,CIV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NeIV1602]/final_Z2[38,NeIV2424],final_Z2[38,CIV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NeIV1602]/final_Z2[99,NeIV2424],final_Z2[99,CIV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NeIV1602]/final_Z2[138:200,NeIV2424],final_Z2[138:200,CIV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NeIV1602]/final_Z2[138,NeIV2424],final_Z2[138,CIV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NeIV1602]/final_Z2[199,NeIV2424],final_Z2[199,CIV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NeIV1602]/final_Z2[238:300,NeIV2424],final_Z2[238:300,CIV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NeIV1602]/final_Z2[238,NeIV2424],final_Z2[238,CIV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NeIV1602]/final_Z2[299,NeIV2424],final_Z2[299,CIV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NeIV1602]/final_Z2[338:400,NeIV2424],final_Z2[338:400,CIV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NeIV1602]/final_Z2[338,NeIV2424],final_Z2[338,CIV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NeIV1602]/final_Z2[399,NeIV2424],final_Z2[399,CIV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NeIV1602]/final_Z2[438:500,NeIV2424],final_Z2[438:500,CIV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NeIV1602]/final_Z2[438,NeIV2424],final_Z2[438,CIV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NeIV1602]/final_Z2[499,NeIV2424],final_Z2[499,CIV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV1602_SDSS/NeIV2424_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV1602_CIV[0], fmt='.', color='orange')
plt.plot(NeIV1602_RGs/NeIV2424_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$1602 / [NeIV] $\\lambda$2424')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NeIV1602]/final_Z3[38:100,NeIV2424],final_Z3[38:100,CIV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NeIV1602]/final_Z3[38,NeIV2424],final_Z3[38,CIV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NeIV1602]/final_Z3[99,NeIV2424],final_Z3[99,CIV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NeIV1602]/final_Z3[138:200,NeIV2424],final_Z3[138:200,CIV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NeIV1602]/final_Z3[138,NeIV2424],final_Z3[138,CIV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NeIV1602]/final_Z3[199,NeIV2424],final_Z3[199,CIV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NeIV1602]/final_Z3[238:300,NeIV2424],final_Z3[238:300,CIV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NeIV1602]/final_Z3[238,NeIV2424],final_Z3[238,CIV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NeIV1602]/final_Z3[299,NeIV2424],final_Z3[299,CIV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NeIV1602]/final_Z3[338:400,NeIV2424],final_Z3[338:400,CIV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NeIV1602]/final_Z3[338,NeIV2424],final_Z3[338,CIV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NeIV1602]/final_Z3[399,NeIV2424],final_Z3[399,CIV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NeIV1602]/final_Z3[438:500,NeIV2424],final_Z3[438:500,CIV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NeIV1602]/final_Z3[438,NeIV2424],final_Z3[438,CIV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NeIV1602]/final_Z3[499,NeIV2424],final_Z3[499,CIV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV1602_SDSS/NeIV2424_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV1602_CIV[0], fmt='.', color='orange')
plt.plot(NeIV1602_RGs/NeIV2424_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$1602 / [NeIV] $\\lambda$2424')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.5)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_HeII_vs_NeIV1602_NeIV2424_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / HeII vs [NeIV] 2424 / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NeIV2424]/final_Z01[138:200,CIV],final_Z01[138:200,CIV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NeIV2424]/final_Z01[138,CIV],final_Z01[138,CIV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NeIV2424]/final_Z01[199,CIV],final_Z01[199,CIV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NeIV2424]/final_Z01[238:300,CIV],final_Z01[238:300,CIV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NeIV2424]/final_Z01[238,CIV],final_Z01[238,CIV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NeIV2424]/final_Z01[299,CIV],final_Z01[299,CIV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NeIV2424]/final_Z01[338:400,CIV],final_Z01[338:400,CIV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NeIV2424]/final_Z01[338,CIV],final_Z01[338,CIV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NeIV2424]/final_Z01[399,CIV],final_Z01[399,CIV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NeIV2424]/final_Z01[438:500,CIV],final_Z01[438:500,CIV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NeIV2424]/final_Z01[438,CIV],final_Z01[438,CIV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NeIV2424]/final_Z01[499,CIV],final_Z01[499,CIV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NeIV2424]/final_Z01[38:100,CIV],final_Z01[38:100,CIV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NeIV2424]/final_Z01[38,CIV],final_Z01[38,CIV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NeIV2424]/final_Z01[99,CIV],final_Z01[99,CIV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/CIV_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/CIV_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/CIV_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/CIV_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.ylabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.2)); ax.set_yscale('log') 
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NeIV2424]/final_Z05[38:100,CIV],final_Z05[38:100,CIV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NeIV2424]/final_Z05[38,CIV],final_Z05[38,CIV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NeIV2424]/final_Z05[99,CIV],final_Z05[99,CIV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NeIV2424]/final_Z05[138:200,CIV],final_Z05[138:200,CIV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NeIV2424]/final_Z05[138,CIV],final_Z05[138,CIV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NeIV2424]/final_Z05[199,CIV],final_Z05[199,CIV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NeIV2424]/final_Z05[238:300,CIV],final_Z05[238:300,CIV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NeIV2424]/final_Z05[238,CIV],final_Z05[238,CIV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NeIV2424]/final_Z05[299,CIV],final_Z05[299,CIV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NeIV2424]/final_Z05[338:400,CIV],final_Z05[338:400,CIV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NeIV2424]/final_Z05[338,CIV],final_Z05[338,CIV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NeIV2424]/final_Z05[399,CIV],final_Z05[399,CIV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NeIV2424]/final_Z05[438:500,CIV],final_Z05[438:500,CIV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NeIV2424]/final_Z05[438,CIV],final_Z05[438,CIV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NeIV2424]/final_Z05[499,CIV],final_Z05[499,CIV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/CIV_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/CIV_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/CIV_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/CIV_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.2)); ax.set_yscale('log') 
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NeIV2424]/final_Z1[38:100,CIV],final_Z1[38:100,CIV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NeIV2424]/final_Z1[38,CIV],final_Z1[38,CIV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NeIV2424]/final_Z1[99,CIV],final_Z1[99,CIV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NeIV2424]/final_Z1[138:200,CIV],final_Z1[138:200,CIV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NeIV2424]/final_Z1[138,CIV],final_Z1[138,CIV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NeIV2424]/final_Z1[199,CIV],final_Z1[199,CIV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NeIV2424]/final_Z1[238:300,CIV],final_Z1[238:300,CIV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NeIV2424]/final_Z1[238,CIV],final_Z1[238,CIV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NeIV2424]/final_Z1[299,CIV],final_Z1[299,CIV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NeIV2424]/final_Z1[338:400,CIV],final_Z1[338:400,CIV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NeIV2424]/final_Z1[338,CIV],final_Z1[338,CIV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NeIV2424]/final_Z1[399,CIV],final_Z1[399,CIV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NeIV2424]/final_Z1[438:500,CIV],final_Z1[438:500,CIV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NeIV2424]/final_Z1[438,CIV],final_Z1[438,CIV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NeIV2424]/final_Z1[499,CIV],final_Z1[499,CIV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/CIV_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/CIV_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/CIV_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/CIV_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.2)); ax.set_yscale('log') 
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NeIV2424]/final_Z2[38:100,CIV],final_Z2[38:100,CIV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NeIV2424]/final_Z2[38,CIV],final_Z2[38,CIV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NeIV2424]/final_Z2[99,CIV],final_Z2[99,CIV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NeIV2424]/final_Z2[138:200,CIV],final_Z2[138:200,CIV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NeIV2424]/final_Z2[138,CIV],final_Z2[138,CIV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NeIV2424]/final_Z2[199,CIV],final_Z2[199,CIV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NeIV2424]/final_Z2[238:300,CIV],final_Z2[238:300,CIV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NeIV2424]/final_Z2[238,CIV],final_Z2[238,CIV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NeIV2424]/final_Z2[299,CIV],final_Z2[299,CIV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NeIV2424]/final_Z2[338:400,CIV],final_Z2[338:400,CIV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NeIV2424]/final_Z2[338,CIV],final_Z2[338,CIV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NeIV2424]/final_Z2[399,CIV],final_Z2[399,CIV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NeIV2424]/final_Z2[438:500,CIV],final_Z2[438:500,CIV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NeIV2424]/final_Z2[438,CIV],final_Z2[438,CIV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NeIV2424]/final_Z2[499,CIV],final_Z2[499,CIV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/CIV_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/CIV_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/CIV_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/CIV_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
# labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.2)); ax.set_yscale('log') 
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NeIV2424]/final_Z3[38:100,CIV],final_Z3[38:100,CIV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NeIV2424]/final_Z3[38,CIV],final_Z3[38,CIV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NeIV2424]/final_Z3[99,CIV],final_Z3[99,CIV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NeIV2424]/final_Z3[138:200,CIV],final_Z3[138:200,CIV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NeIV2424]/final_Z3[138,CIV],final_Z3[138,CIV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NeIV2424]/final_Z3[199,CIV],final_Z3[199,CIV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NeIV2424]/final_Z3[238:300,CIV],final_Z3[238:300,CIV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NeIV2424]/final_Z3[238,CIV],final_Z3[238,CIV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NeIV2424]/final_Z3[299,CIV],final_Z3[299,CIV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NeIV2424]/final_Z3[338:400,CIV],final_Z3[338:400,CIV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NeIV2424]/final_Z3[338,CIV],final_Z3[338,CIV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NeIV2424]/final_Z3[399,CIV],final_Z3[399,CIV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NeIV2424]/final_Z3[438:500,CIV],final_Z3[438:500,CIV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NeIV2424]/final_Z3[438,CIV],final_Z3[438,CIV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NeIV2424]/final_Z3[499,CIV],final_Z3[499,CIV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/CIV_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/CIV_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/CIV_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/CIV_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.2)); ax.set_yscale('log') 
plt.title('Z=3Z$_{\\odot}$')
plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_HeII_vs_NeIV2424_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIV / HeII vs [NeIV] 2424 / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NeIV2424]/final_Z01[138:200,HeII],final_Z01[138:200,CIV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NeIV2424]/final_Z01[138,HeII],final_Z01[138,CIV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NeIV2424]/final_Z01[199,HeII],final_Z01[199,CIV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NeIV2424]/final_Z01[238:300,HeII],final_Z01[238:300,CIV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NeIV2424]/final_Z01[238,HeII],final_Z01[238,CIV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NeIV2424]/final_Z01[299,HeII],final_Z01[299,CIV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NeIV2424]/final_Z01[338:400,HeII],final_Z01[338:400,CIV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NeIV2424]/final_Z01[338,HeII],final_Z01[338,CIV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NeIV2424]/final_Z01[399,HeII],final_Z01[399,CIV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NeIV2424]/final_Z01[438:500,HeII],final_Z01[438:500,CIV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NeIV2424]/final_Z01[438,HeII],final_Z01[438,CIV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NeIV2424]/final_Z01[499,HeII],final_Z01[499,CIV]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NeIV2424]/final_Z01[38:100,HeII],final_Z01[38:100,CIV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NeIV2424]/final_Z01[38,HeII],final_Z01[38,CIV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NeIV2424]/final_Z01[99,HeII],final_Z01[99,CIV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

# Data
plt.plot(NeIV2424_SDSS/HeII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/HeII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/HeII_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/HeII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / HeII $\\lambda$1640')
plt.ylabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.3)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NeIV2424]/final_Z05[38:100,HeII],final_Z05[38:100,CIV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NeIV2424]/final_Z05[38,HeII],final_Z05[38,CIV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NeIV2424]/final_Z05[99,HeII],final_Z05[99,CIV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NeIV2424]/final_Z05[138:200,HeII],final_Z05[138:200,CIV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NeIV2424]/final_Z05[138,HeII],final_Z05[138,CIV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NeIV2424]/final_Z05[199,HeII],final_Z05[199,CIV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NeIV2424]/final_Z05[238:300,HeII],final_Z05[238:300,CIV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NeIV2424]/final_Z05[238,HeII],final_Z05[238,CIV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NeIV2424]/final_Z05[299,HeII],final_Z05[299,CIV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NeIV2424]/final_Z05[338:400,HeII],final_Z05[338:400,CIV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NeIV2424]/final_Z05[338,HeII],final_Z05[338,CIV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NeIV2424]/final_Z05[399,HeII],final_Z05[399,CIV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NeIV2424]/final_Z05[438:500,HeII],final_Z05[438:500,CIV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NeIV2424]/final_Z05[438,HeII],final_Z05[438,CIV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NeIV2424]/final_Z05[499,HeII],final_Z05[499,CIV]/final_Z05[499,HeII],'g', marker='p', markersize=4)

# Data
plt.plot(NeIV2424_SDSS/HeII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/HeII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/HeII_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/HeII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.3)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NeIV2424]/final_Z1[38:100,HeII],final_Z1[38:100,CIV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NeIV2424]/final_Z1[38,HeII],final_Z1[38,CIV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NeIV2424]/final_Z1[99,HeII],final_Z1[99,CIV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NeIV2424]/final_Z1[138:200,HeII],final_Z1[138:200,CIV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NeIV2424]/final_Z1[138,HeII],final_Z1[138,CIV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NeIV2424]/final_Z1[199,HeII],final_Z1[199,CIV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NeIV2424]/final_Z1[238:300,HeII],final_Z1[238:300,CIV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NeIV2424]/final_Z1[238,HeII],final_Z1[238,CIV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NeIV2424]/final_Z1[299,HeII],final_Z1[299,CIV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NeIV2424]/final_Z1[338:400,HeII],final_Z1[338:400,CIV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NeIV2424]/final_Z1[338,HeII],final_Z1[338,CIV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NeIV2424]/final_Z1[399,HeII],final_Z1[399,CIV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NeIV2424]/final_Z1[438:500,HeII],final_Z1[438:500,CIV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NeIV2424]/final_Z1[438,HeII],final_Z1[438,CIV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NeIV2424]/final_Z1[499,HeII],final_Z1[499,CIV]/final_Z1[499,HeII],'g', marker='p', markersize=4)

# Data
plt.plot(NeIV2424_SDSS/HeII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/HeII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/HeII_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/HeII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.3)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NeIV2424]/final_Z2[38:100,HeII],final_Z2[38:100,CIV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NeIV2424]/final_Z2[38,HeII],final_Z2[38,CIV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NeIV2424]/final_Z2[99,HeII],final_Z2[99,CIV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NeIV2424]/final_Z2[138:200,HeII],final_Z2[138:200,CIV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NeIV2424]/final_Z2[138,HeII],final_Z2[138,CIV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NeIV2424]/final_Z2[199,HeII],final_Z2[199,CIV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NeIV2424]/final_Z2[238:300,HeII],final_Z2[238:300,CIV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NeIV2424]/final_Z2[238,HeII],final_Z2[238,CIV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NeIV2424]/final_Z2[299,HeII],final_Z2[299,CIV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NeIV2424]/final_Z2[338:400,HeII],final_Z2[338:400,CIV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NeIV2424]/final_Z2[338,HeII],final_Z2[338,CIV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NeIV2424]/final_Z2[399,HeII],final_Z2[399,CIV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NeIV2424]/final_Z2[438:500,HeII],final_Z2[438:500,CIV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NeIV2424]/final_Z2[438,HeII],final_Z2[438,CIV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NeIV2424]/final_Z2[499,HeII],final_Z2[499,CIV]/final_Z2[499,HeII],'g', marker='p', markersize=4)

# Data
plt.plot(NeIV2424_SDSS/HeII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/HeII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/HeII_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/HeII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.3)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NeIV2424]/final_Z3[38:100,HeII],final_Z3[38:100,CIV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NeIV2424]/final_Z3[38,HeII],final_Z3[38,CIV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NeIV2424]/final_Z3[99,HeII],final_Z3[99,CIV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NeIV2424]/final_Z3[138:200,HeII],final_Z3[138:200,CIV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NeIV2424]/final_Z3[138,HeII],final_Z3[138,CIV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NeIV2424]/final_Z3[199,HeII],final_Z3[199,CIV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NeIV2424]/final_Z3[238:300,HeII],final_Z3[238:300,CIV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NeIV2424]/final_Z3[238,HeII],final_Z3[238,CIV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NeIV2424]/final_Z3[299,HeII],final_Z3[299,CIV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NeIV2424]/final_Z3[338:400,HeII],final_Z3[338:400,CIV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NeIV2424]/final_Z3[338,HeII],final_Z3[338,CIV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NeIV2424]/final_Z3[399,HeII],final_Z3[399,CIV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NeIV2424]/final_Z3[438:500,HeII],final_Z3[438:500,CIV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NeIV2424]/final_Z3[438,HeII],final_Z3[438,CIV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NeIV2424]/final_Z3[499,HeII],final_Z3[499,CIV]/final_Z3[499,HeII],'g', marker='p', markersize=4)

# Data
plt.plot(NeIV2424_SDSS/HeII_SDSS, CIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NeIV2424_CIV[0], fmt='.', color='orange')
plt.plot(NeIV2424_3393/HeII_3393, CIV_3393/HeII_3393, 'P', color='lawngreen')
plt.plot(NeIV2424_1068/HeII_1068, CIV_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NeIV2424_RGs/HeII_RGs, CIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(0.1,10**(1.3)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_HeII_vs_NeIV2424_HeII_SecNC.pdf', bbox_inches='tight')
plt.close()



# ################################## CIV / CIII] vs NV / NIV1486 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NV]/final_Z01[138:200,NIV1486],final_Z01[138:200,CIV]/final_Z01[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NV]/final_Z01[138,NIV1486],final_Z01[138,CIV]/final_Z01[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NV]/final_Z01[199,NIV1486],final_Z01[199,CIV]/final_Z01[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NV]/final_Z01[238:300,NIV1486],final_Z01[238:300,CIV]/final_Z01[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NV]/final_Z01[238,NIV1486],final_Z01[238,CIV]/final_Z01[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NV]/final_Z01[299,NIV1486],final_Z01[299,CIV]/final_Z01[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NV]/final_Z01[338:400,NIV1486],final_Z01[338:400,CIV]/final_Z01[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NV]/final_Z01[338,NIV1486],final_Z01[338,CIV]/final_Z01[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NV]/final_Z01[399,NIV1486],final_Z01[399,CIV]/final_Z01[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NV]/final_Z01[438:500,NIV1486],final_Z01[438:500,CIV]/final_Z01[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NV]/final_Z01[438,NIV1486],final_Z01[438,CIV]/final_Z01[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NV]/final_Z01[499,NIV1486],final_Z01[499,CIV]/final_Z01[499,CIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NV]/final_Z01[38:100,NIV1486],final_Z01[38:100,CIV]/final_Z01[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NV]/final_Z01[38,NIV1486],final_Z01[38,CIV]/final_Z01[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NV]/final_Z01[99,NIV1486],final_Z01[99,CIV]/final_Z01[99,CIII],'k', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/NIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_RGs/NIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / NIV] $\\lambda$1486')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.8),10**(1.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1.3)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NV]/final_Z05[38:100,NIV1486],final_Z05[38:100,CIV]/final_Z05[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NV]/final_Z05[38,NIV1486],final_Z05[38,CIV]/final_Z05[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NV]/final_Z05[99,NIV1486],final_Z05[99,CIV]/final_Z05[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NV]/final_Z05[138:200,NIV1486],final_Z05[138:200,CIV]/final_Z05[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NV]/final_Z05[138,NIV1486],final_Z05[138,CIV]/final_Z05[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NV]/final_Z05[199,NIV1486],final_Z05[199,CIV]/final_Z05[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NV]/final_Z05[238:300,NIV1486],final_Z05[238:300,CIV]/final_Z05[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NV]/final_Z05[238,NIV1486],final_Z05[238,CIV]/final_Z05[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NV]/final_Z05[299,NIV1486],final_Z05[299,CIV]/final_Z05[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NV]/final_Z05[338:400,NIV1486],final_Z05[338:400,CIV]/final_Z05[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NV]/final_Z05[338,NIV1486],final_Z05[338,CIV]/final_Z05[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NV]/final_Z05[399,NIV1486],final_Z05[399,CIV]/final_Z05[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NV]/final_Z05[438:500,NIV1486],final_Z05[438:500,CIV]/final_Z05[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NV]/final_Z05[438,NIV1486],final_Z05[438,CIV]/final_Z05[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NV]/final_Z05[499,NIV1486],final_Z05[499,CIV]/final_Z05[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/NIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_RGs/NIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / NIV] $\\lambda$1486')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.8),10**(1.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1.3)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NV]/final_Z1[38:100,NIV1486],final_Z1[38:100,CIV]/final_Z1[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NV]/final_Z1[38,NIV1486],final_Z1[38,CIV]/final_Z1[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NV]/final_Z1[99,NIV1486],final_Z1[99,CIV]/final_Z1[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NV]/final_Z1[138:200,NIV1486],final_Z1[138:200,CIV]/final_Z1[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NV]/final_Z1[138,NIV1486],final_Z1[138,CIV]/final_Z1[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NV]/final_Z1[199,NIV1486],final_Z1[199,CIV]/final_Z1[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NV]/final_Z1[238:300,NIV1486],final_Z1[238:300,CIV]/final_Z1[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NV]/final_Z1[238,NIV1486],final_Z1[238,CIV]/final_Z1[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NV]/final_Z1[299,NIV1486],final_Z1[299,CIV]/final_Z1[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NV]/final_Z1[338:400,NIV1486],final_Z1[338:400,CIV]/final_Z1[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NV]/final_Z1[338,NIV1486],final_Z1[338,CIV]/final_Z1[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NV]/final_Z1[399,NIV1486],final_Z1[399,CIV]/final_Z1[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NV]/final_Z1[438:500,NIV1486],final_Z1[438:500,CIV]/final_Z1[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NV]/final_Z1[438,NIV1486],final_Z1[438,CIV]/final_Z1[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NV]/final_Z1[499,NIV1486],final_Z1[499,CIV]/final_Z1[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/NIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_RGs/NIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / NIV] $\\lambda$1486')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.8),10**(1.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1.3)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NV]/final_Z2[38:100,NIV1486],final_Z2[38:100,CIV]/final_Z2[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NV]/final_Z2[38,NIV1486],final_Z2[38,CIV]/final_Z2[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NV]/final_Z2[99,NIV1486],final_Z2[99,CIV]/final_Z2[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NV]/final_Z2[138:200,NIV1486],final_Z2[138:200,CIV]/final_Z2[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NV]/final_Z2[138,NIV1486],final_Z2[138,CIV]/final_Z2[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NV]/final_Z2[199,NIV1486],final_Z2[199,CIV]/final_Z2[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NV]/final_Z2[238:300,NIV1486],final_Z2[238:300,CIV]/final_Z2[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NV]/final_Z2[238,NIV1486],final_Z2[238,CIV]/final_Z2[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NV]/final_Z2[299,NIV1486],final_Z2[299,CIV]/final_Z2[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NV]/final_Z2[338:400,NIV1486],final_Z2[338:400,CIV]/final_Z2[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NV]/final_Z2[338,NIV1486],final_Z2[338,CIV]/final_Z2[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NV]/final_Z2[399,NIV1486],final_Z2[399,CIV]/final_Z2[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NV]/final_Z2[438:500,NIV1486],final_Z2[438:500,CIV]/final_Z2[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NV]/final_Z2[438,NIV1486],final_Z2[438,CIV]/final_Z2[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NV]/final_Z2[499,NIV1486],final_Z2[499,CIV]/final_Z2[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/NIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_RGs/NIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / NIV] $\\lambda$1486')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.8),10**(1.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1.3)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NV]/final_Z3[38:100,NIV1486],final_Z3[38:100,CIV]/final_Z3[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NV]/final_Z3[38,NIV1486],final_Z3[38,CIV]/final_Z3[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NV]/final_Z3[99,NIV1486],final_Z3[99,CIV]/final_Z3[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NV]/final_Z3[138:200,NIV1486],final_Z3[138:200,CIV]/final_Z3[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NV]/final_Z3[138,NIV1486],final_Z3[138,CIV]/final_Z3[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NV]/final_Z3[199,NIV1486],final_Z3[199,CIV]/final_Z3[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NV]/final_Z3[238:300,NIV1486],final_Z3[238:300,CIV]/final_Z3[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NV]/final_Z3[238,NIV1486],final_Z3[238,CIV]/final_Z3[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NV]/final_Z3[299,NIV1486],final_Z3[299,CIV]/final_Z3[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NV]/final_Z3[338:400,NIV1486],final_Z3[338:400,CIV]/final_Z3[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NV]/final_Z3[338,NIV1486],final_Z3[338,CIV]/final_Z3[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NV]/final_Z3[399,NIV1486],final_Z3[399,CIV]/final_Z3[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NV]/final_Z3[438:500,NIV1486],final_Z3[438:500,CIV]/final_Z3[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NV]/final_Z3[438,NIV1486],final_Z3[438,CIV]/final_Z3[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NV]/final_Z3[499,NIV1486],final_Z3[499,CIV]/final_Z3[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(NV_SDSS/NIV_SDSS, CIV_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(NV_RGs/NIV_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / NIV] $\\lambda$1486')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.8),10**(1.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1.3)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_CIII_vs_NV_NIV1486_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIV / CII] vs CIII] / CII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,CIII]/final_Z01[138:200,CII2326],final_Z01[138:200,CIV]/final_Z01[138:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIII]/final_Z01[138,CII2326],final_Z01[138,CIV]/final_Z01[138,CII2326],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIII]/final_Z01[199,CII2326],final_Z01[199,CIV]/final_Z01[199,CII2326],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIII]/final_Z01[238:300,CII2326],final_Z01[238:300,CIV]/final_Z01[238:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIII]/final_Z01[238,CII2326],final_Z01[238,CIV]/final_Z01[238,CII2326],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIII]/final_Z01[299,CII2326],final_Z01[299,CIV]/final_Z01[299,CII2326],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIII]/final_Z01[338:400,CII2326],final_Z01[338:400,CIV]/final_Z01[338:400,CII2326], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIII]/final_Z01[338,CII2326],final_Z01[338,CIV]/final_Z01[338,CII2326], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIII]/final_Z01[399,CII2326],final_Z01[399,CIV]/final_Z01[399,CII2326], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIII]/final_Z01[438:500,CII2326],final_Z01[438:500,CIV]/final_Z01[438:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIII]/final_Z01[438,CII2326],final_Z01[438,CIV]/final_Z01[438,CII2326],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIII]/final_Z01[499,CII2326],final_Z01[499,CIV]/final_Z01[499,CII2326],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,CIII]/final_Z01[38:100,CII2326],final_Z01[38:100,CIV]/final_Z01[38:100,CII2326],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIII]/final_Z01[38,CII2326],final_Z01[38,CIV]/final_Z01[38,CII2326],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIII]/final_Z01[99,CII2326],final_Z01[99,CIV]/final_Z01[99,CII2326],'k', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIV_SDSS/CII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIII_CIV[0], fmt='.', color='orange')
plt.plot(CIII_RGs/CII_RGs, CIV_RGs/CII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326')
plt.ylabel('CIV $\\lambda$1550 / CII] $\\lambda$2326')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.6),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**(2.5)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIII]/final_Z05[38:100,CII2326],final_Z05[38:100,CIV]/final_Z05[38:100,CII2326],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIII]/final_Z05[38,CII2326],final_Z05[38,CIV]/final_Z05[38,CII2326],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIII]/final_Z05[99,CII2326],final_Z05[99,CIV]/final_Z05[99,CII2326],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIII]/final_Z05[138:200,CII2326],final_Z05[138:200,CIV]/final_Z05[138:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIII]/final_Z05[138,CII2326],final_Z05[138,CIV]/final_Z05[138,CII2326],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIII]/final_Z05[199,CII2326],final_Z05[199,CIV]/final_Z05[199,CII2326],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIII]/final_Z05[238:300,CII2326],final_Z05[238:300,CIV]/final_Z05[238:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIII]/final_Z05[238,CII2326],final_Z05[238,CIV]/final_Z05[238,CII2326],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIII]/final_Z05[299,CII2326],final_Z05[299,CIV]/final_Z05[299,CII2326],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIII]/final_Z05[338:400,CII2326],final_Z05[338:400,CIV]/final_Z05[338:400,CII2326], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIII]/final_Z05[338,CII2326],final_Z05[338,CIV]/final_Z05[338,CII2326], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIII]/final_Z05[399,CII2326],final_Z05[399,CIV]/final_Z05[399,CII2326], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIII]/final_Z05[438:500,CII2326],final_Z05[438:500,CIV]/final_Z05[438:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIII]/final_Z05[438,CII2326],final_Z05[438,CIV]/final_Z05[438,CII2326],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIII]/final_Z05[499,CII2326],final_Z05[499,CIV]/final_Z05[499,CII2326],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIV_SDSS/CII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIII_CIV[0], fmt='.', color='orange')
plt.plot(CIII_RGs/CII_RGs, CIV_RGs/CII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.6),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**(2.5)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIII]/final_Z1[38:100,CII2326],final_Z1[38:100,CIV]/final_Z1[38:100,CII2326],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIII]/final_Z1[38,CII2326],final_Z1[38,CIV]/final_Z1[38,CII2326],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIII]/final_Z1[99,CII2326],final_Z1[99,CIV]/final_Z1[99,CII2326],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIII]/final_Z1[138:200,CII2326],final_Z1[138:200,CIV]/final_Z1[138:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIII]/final_Z1[138,CII2326],final_Z1[138,CIV]/final_Z1[138,CII2326],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIII]/final_Z1[199,CII2326],final_Z1[199,CIV]/final_Z1[199,CII2326],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIII]/final_Z1[238:300,CII2326],final_Z1[238:300,CIV]/final_Z1[238:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIII]/final_Z1[238,CII2326],final_Z1[238,CIV]/final_Z1[238,CII2326],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIII]/final_Z1[299,CII2326],final_Z1[299,CIV]/final_Z1[299,CII2326],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIII]/final_Z1[338:400,CII2326],final_Z1[338:400,CIV]/final_Z1[338:400,CII2326], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIII]/final_Z1[338,CII2326],final_Z1[338,CIV]/final_Z1[338,CII2326], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIII]/final_Z1[399,CII2326],final_Z1[399,CIV]/final_Z1[399,CII2326], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIII]/final_Z1[438:500,CII2326],final_Z1[438:500,CIV]/final_Z1[438:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIII]/final_Z1[438,CII2326],final_Z1[438,CIV]/final_Z1[438,CII2326],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIII]/final_Z1[499,CII2326],final_Z1[499,CIV]/final_Z1[499,CII2326],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIV_SDSS/CII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIII_CIV[0], fmt='.', color='orange')
plt.plot(CIII_RGs/CII_RGs, CIV_RGs/CII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.6),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**(2.5)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIII]/final_Z2[38:100,CII2326],final_Z2[38:100,CIV]/final_Z2[38:100,CII2326],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIII]/final_Z2[38,CII2326],final_Z2[38,CIV]/final_Z2[38,CII2326],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIII]/final_Z2[99,CII2326],final_Z2[99,CIV]/final_Z2[99,CII2326],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIII]/final_Z2[138:200,CII2326],final_Z2[138:200,CIV]/final_Z2[138:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIII]/final_Z2[138,CII2326],final_Z2[138,CIV]/final_Z2[138,CII2326],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIII]/final_Z2[199,CII2326],final_Z2[199,CIV]/final_Z2[199,CII2326],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIII]/final_Z2[238:300,CII2326],final_Z2[238:300,CIV]/final_Z2[238:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIII]/final_Z2[238,CII2326],final_Z2[238,CIV]/final_Z2[238,CII2326],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIII]/final_Z2[299,CII2326],final_Z2[299,CIV]/final_Z2[299,CII2326],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIII]/final_Z2[338:400,CII2326],final_Z2[338:400,CIV]/final_Z2[338:400,CII2326], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIII]/final_Z2[338,CII2326],final_Z2[338,CIV]/final_Z2[338,CII2326], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIII]/final_Z2[399,CII2326],final_Z2[399,CIV]/final_Z2[399,CII2326], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIII]/final_Z2[438:500,CII2326],final_Z2[438:500,CIV]/final_Z2[438:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIII]/final_Z2[438,CII2326],final_Z2[438,CIV]/final_Z2[438,CII2326],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIII]/final_Z2[499,CII2326],final_Z2[499,CIV]/final_Z2[499,CII2326],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIV_SDSS/CII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIII_CIV[0], fmt='.', color='orange')
plt.plot(CIII_RGs/CII_RGs, CIV_RGs/CII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.6),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**(2.5)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,CIII]/final_Z3[38:100,CII2326],final_Z3[38:100,CIV]/final_Z3[38:100,CII2326],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIII]/final_Z3[38,CII2326],final_Z3[38,CIV]/final_Z3[38,CII2326],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIII]/final_Z3[99,CII2326],final_Z3[99,CIV]/final_Z3[99,CII2326],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,CIII]/final_Z3[138:200,CII2326],final_Z3[138:200,CIV]/final_Z3[138:200,CII2326],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIII]/final_Z3[138,CII2326],final_Z3[138,CIV]/final_Z3[138,CII2326],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIII]/final_Z3[199,CII2326],final_Z3[199,CIV]/final_Z3[199,CII2326],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIII]/final_Z3[238:300,CII2326],final_Z3[238:300,CIV]/final_Z3[238:300,CII2326],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIII]/final_Z3[238,CII2326],final_Z3[238,CIV]/final_Z3[238,CII2326],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIII]/final_Z3[299,CII2326],final_Z3[299,CIV]/final_Z3[299,CII2326],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIII]/final_Z3[338:400,CII2326],final_Z3[338:400,CIV]/final_Z3[338:400,CII2326], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIII]/final_Z3[338,CII2326],final_Z3[338,CIV]/final_Z3[338,CII2326], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIII]/final_Z3[399,CII2326],final_Z3[399,CIV]/final_Z3[399,CII2326], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIII]/final_Z3[438:500,CII2326],final_Z3[438:500,CIV]/final_Z3[438:500,CII2326],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIII]/final_Z3[438,CII2326],final_Z3[438,CIV]/final_Z3[438,CII2326],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIII]/final_Z3[499,CII2326],final_Z3[499,CIV]/final_Z3[499,CII2326],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIV_SDSS/CII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_CIII_CIV[0], fmt='.', color='orange')
plt.plot(CIII_RGs/CII_RGs, CIV_RGs/CII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.6),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**(2.5)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_CII_vs_CIII_CII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs [NeIV] / OIII] 1663 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,NeIV2424]/final_Z01[38:100,OIII1663],final_Z01[38:100,CIII]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NeIV2424]/final_Z01[38,OIII1663],final_Z01[38,CIII]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NeIV2424]/final_Z01[99,OIII1663],final_Z01[99,CIII]/final_Z01[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,NeIV2424]/final_Z01[138:200,OIII1663],final_Z01[138:200,CIII]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NeIV2424]/final_Z01[138,OIII1663],final_Z01[138,CIII]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NeIV2424]/final_Z01[199,OIII1663],final_Z01[199,CIII]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NeIV2424]/final_Z01[238:300,OIII1663],final_Z01[238:300,CIII]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NeIV2424]/final_Z01[238,OIII1663],final_Z01[238,CIII]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NeIV2424]/final_Z01[299,OIII1663],final_Z01[299,CIII]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NeIV2424]/final_Z01[338:400,OIII1663],final_Z01[338:400,CIII]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NeIV2424]/final_Z01[338,OIII1663],final_Z01[338,CIII]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NeIV2424]/final_Z01[399,OIII1663],final_Z01[399,CIII]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NeIV2424]/final_Z01[438:500,OIII1663],final_Z01[438:500,CIII]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NeIV2424]/final_Z01[438,OIII1663],final_Z01[438,CIII]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NeIV2424]/final_Z01[499,OIII1663],final_Z01[499,CIII]/final_Z01[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/OIII1663_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NeIV2424_RGs/OIII1663_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.4),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') ##ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(0.7)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NeIV2424]/final_Z05[38:100,OIII1663],final_Z05[38:100,CIII]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NeIV2424]/final_Z05[38,OIII1663],final_Z05[38,CIII]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NeIV2424]/final_Z05[99,OIII1663],final_Z05[99,CIII]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NeIV2424]/final_Z05[138:200,OIII1663],final_Z05[138:200,CIII]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NeIV2424]/final_Z05[138,OIII1663],final_Z05[138,CIII]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NeIV2424]/final_Z05[199,OIII1663],final_Z05[199,CIII]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NeIV2424]/final_Z05[238:300,OIII1663],final_Z05[238:300,CIII]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NeIV2424]/final_Z05[238,OIII1663],final_Z05[238,CIII]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NeIV2424]/final_Z05[299,OIII1663],final_Z05[299,CIII]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NeIV2424]/final_Z05[338:400,OIII1663],final_Z05[338:400,CIII]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NeIV2424]/final_Z05[338,OIII1663],final_Z05[338,CIII]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NeIV2424]/final_Z05[399,OIII1663],final_Z05[399,CIII]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NeIV2424]/final_Z05[438:500,OIII1663],final_Z05[438:500,CIII]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NeIV2424]/final_Z05[438,OIII1663],final_Z05[438,CIII]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NeIV2424]/final_Z05[499,OIII1663],final_Z05[499,CIII]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/OIII1663_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NeIV2424_RGs/OIII1663_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.4),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') ##ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(0.7)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NeIV2424]/final_Z1[38:100,OIII1663],final_Z1[38:100,CIII]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NeIV2424]/final_Z1[38,OIII1663],final_Z1[38,CIII]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NeIV2424]/final_Z1[99,OIII1663],final_Z1[99,CIII]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NeIV2424]/final_Z1[138:200,OIII1663],final_Z1[138:200,CIII]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NeIV2424]/final_Z1[138,OIII1663],final_Z1[138,CIII]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NeIV2424]/final_Z1[199,OIII1663],final_Z1[199,CIII]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NeIV2424]/final_Z1[238:300,OIII1663],final_Z1[238:300,CIII]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NeIV2424]/final_Z1[238,OIII1663],final_Z1[238,CIII]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NeIV2424]/final_Z1[299,OIII1663],final_Z1[299,CIII]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NeIV2424]/final_Z1[338:400,OIII1663],final_Z1[338:400,CIII]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NeIV2424]/final_Z1[338,OIII1663],final_Z1[338,CIII]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NeIV2424]/final_Z1[399,OIII1663],final_Z1[399,CIII]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NeIV2424]/final_Z1[438:500,OIII1663],final_Z1[438:500,CIII]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NeIV2424]/final_Z1[438,OIII1663],final_Z1[438,CIII]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NeIV2424]/final_Z1[499,OIII1663],final_Z1[499,CIII]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/OIII1663_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NeIV2424_RGs/OIII1663_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.4),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') ##ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(0.7)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NeIV2424]/final_Z2[38:100,OIII1663],final_Z2[38:100,CIII]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NeIV2424]/final_Z2[38,OIII1663],final_Z2[38,CIII]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NeIV2424]/final_Z2[99,OIII1663],final_Z2[99,CIII]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NeIV2424]/final_Z2[138:200,OIII1663],final_Z2[138:200,CIII]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NeIV2424]/final_Z2[138,OIII1663],final_Z2[138,CIII]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NeIV2424]/final_Z2[199,OIII1663],final_Z2[199,CIII]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NeIV2424]/final_Z2[238:300,OIII1663],final_Z2[238:300,CIII]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NeIV2424]/final_Z2[238,OIII1663],final_Z2[238,CIII]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NeIV2424]/final_Z2[299,OIII1663],final_Z2[299,CIII]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NeIV2424]/final_Z2[338:400,OIII1663],final_Z2[338:400,CIII]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NeIV2424]/final_Z2[338,OIII1663],final_Z2[338,CIII]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NeIV2424]/final_Z2[399,OIII1663],final_Z2[399,CIII]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NeIV2424]/final_Z2[438:500,OIII1663],final_Z2[438:500,CIII]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NeIV2424]/final_Z2[438,OIII1663],final_Z2[438,CIII]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NeIV2424]/final_Z2[499,OIII1663],final_Z2[499,CIII]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/OIII1663_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NeIV2424_RGs/OIII1663_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.4),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') ##ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(0.7)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,NeIV2424]/final_Z3[138:200,OIII1663],final_Z3[138:200,CIII]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NeIV2424]/final_Z3[138,OIII1663],final_Z3[138,CIII]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NeIV2424]/final_Z3[199,OIII1663],final_Z3[199,CIII]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NeIV2424]/final_Z3[238:300,OIII1663],final_Z3[238:300,CIII]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NeIV2424]/final_Z3[238,OIII1663],final_Z3[238,CIII]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NeIV2424]/final_Z3[299,OIII1663],final_Z3[299,CIII]/final_Z3[299,HeII],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z3[338:400,NeIV2424]/final_Z3[338:400,OIII1663],final_Z3[338:400,CIII]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NeIV2424]/final_Z3[338,OIII1663],final_Z3[338,CIII]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NeIV2424]/final_Z3[399,OIII1663],final_Z3[399,CIII]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NeIV2424]/final_Z3[438:500,OIII1663],final_Z3[438:500,CIII]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NeIV2424]/final_Z3[438,OIII1663],final_Z3[438,CIII]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NeIV2424]/final_Z3[499,OIII1663],final_Z3[499,CIII]/final_Z3[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,NeIV2424]/final_Z3[38:100,OIII1663],final_Z3[38:100,CIII]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NeIV2424]/final_Z3[38,OIII1663],final_Z3[38,CIII]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NeIV2424]/final_Z3[99,OIII1663],final_Z3[99,CIII]/final_Z3[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(NeIV2424_SDSS/OIII1663_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NeIV2424_RGs/OIII1663_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeIV] $\\lambda$2424 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.4),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') ##ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(0.7)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIII_HeII_vs_NeIV_OIII1663_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## C III] / He II vs OIII] 1663 / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,OIII1663]/final_Z01[138:200,HeII],final_Z01[138:200,CIII]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,OIII1663]/final_Z01[138,HeII],final_Z01[138,CIII]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,OIII1663]/final_Z01[199,HeII],final_Z01[199,CIII]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,OIII1663]/final_Z01[238:300,HeII],final_Z01[238:300,CIII]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,OIII1663]/final_Z01[238,HeII],final_Z01[238,CIII]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,OIII1663]/final_Z01[299,HeII],final_Z01[299,CIII]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,OIII1663]/final_Z01[338:400,HeII],final_Z01[338:400,CIII]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,OIII1663]/final_Z01[338,HeII],final_Z01[338,CIII]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,OIII1663]/final_Z01[399,HeII],final_Z01[399,CIII]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,OIII1663]/final_Z01[438:500,HeII],final_Z01[438:500,CIII]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,OIII1663]/final_Z01[438,HeII],final_Z01[438,CIII]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,OIII1663]/final_Z01[499,HeII],final_Z01[499,CIII]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,OIII1663]/final_Z01[38:100,HeII],final_Z01[38:100,CIII]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,OIII1663]/final_Z01[38,HeII],final_Z01[38,CIII]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,OIII1663]/final_Z01[99,HeII],final_Z01[99,CIII]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(OIII1663_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(OIII1663_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.1)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,OIII1663]/final_Z05[38:100,HeII],final_Z05[38:100,CIII]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,OIII1663]/final_Z05[38,HeII],final_Z05[38,CIII]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,OIII1663]/final_Z05[99,HeII],final_Z05[99,CIII]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,OIII1663]/final_Z05[138:200,HeII],final_Z05[138:200,CIII]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,OIII1663]/final_Z05[138,HeII],final_Z05[138,CIII]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,OIII1663]/final_Z05[199,HeII],final_Z05[199,CIII]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,OIII1663]/final_Z05[238:300,HeII],final_Z05[238:300,CIII]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,OIII1663]/final_Z05[238,HeII],final_Z05[238,CIII]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,OIII1663]/final_Z05[299,HeII],final_Z05[299,CIII]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,OIII1663]/final_Z05[338:400,HeII],final_Z05[338:400,CIII]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,OIII1663]/final_Z05[338,HeII],final_Z05[338,CIII]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,OIII1663]/final_Z05[399,HeII],final_Z05[399,CIII]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,OIII1663]/final_Z05[438:500,HeII],final_Z05[438:500,CIII]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,OIII1663]/final_Z05[438,HeII],final_Z05[438,CIII]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,OIII1663]/final_Z05[499,HeII],final_Z05[499,CIII]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(OIII1663_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(OIII1663_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.1)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,OIII1663]/final_Z1[38:100,HeII],final_Z1[38:100,CIII]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,OIII1663]/final_Z1[38,HeII],final_Z1[38,CIII]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,OIII1663]/final_Z1[99,HeII],final_Z1[99,CIII]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,OIII1663]/final_Z1[138:200,HeII],final_Z1[138:200,CIII]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,OIII1663]/final_Z1[138,HeII],final_Z1[138,CIII]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,OIII1663]/final_Z1[199,HeII],final_Z1[199,CIII]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,OIII1663]/final_Z1[238:300,HeII],final_Z1[238:300,CIII]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,OIII1663]/final_Z1[238,HeII],final_Z1[238,CIII]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,OIII1663]/final_Z1[299,HeII],final_Z1[299,CIII]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,OIII1663]/final_Z1[338:400,HeII],final_Z1[338:400,CIII]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,OIII1663]/final_Z1[338,HeII],final_Z1[338,CIII]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,OIII1663]/final_Z1[399,HeII],final_Z1[399,CIII]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,OIII1663]/final_Z1[438:500,HeII],final_Z1[438:500,CIII]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,OIII1663]/final_Z1[438,HeII],final_Z1[438,CIII]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,OIII1663]/final_Z1[499,HeII],final_Z1[499,CIII]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(OIII1663_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(OIII1663_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.1)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,OIII1663]/final_Z2[38:100,HeII],final_Z2[38:100,CIII]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,OIII1663]/final_Z2[38,HeII],final_Z2[38,CIII]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,OIII1663]/final_Z2[99,HeII],final_Z2[99,CIII]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,OIII1663]/final_Z2[138:200,HeII],final_Z2[138:200,CIII]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,OIII1663]/final_Z2[138,HeII],final_Z2[138,CIII]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,OIII1663]/final_Z2[199,HeII],final_Z2[199,CIII]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,OIII1663]/final_Z2[238:300,HeII],final_Z2[238:300,CIII]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,OIII1663]/final_Z2[238,HeII],final_Z2[238,CIII]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,OIII1663]/final_Z2[299,HeII],final_Z2[299,CIII]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,OIII1663]/final_Z2[338:400,HeII],final_Z2[338:400,CIII]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,OIII1663]/final_Z2[338,HeII],final_Z2[338,CIII]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,OIII1663]/final_Z2[399,HeII],final_Z2[399,CIII]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,OIII1663]/final_Z2[438:500,HeII],final_Z2[438:500,CIII]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,OIII1663]/final_Z2[438,HeII],final_Z2[438,CIII]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,OIII1663]/final_Z2[499,HeII],final_Z2[499,CIII]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(OIII1663_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(OIII1663_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.1)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,OIII1663]/final_Z3[38:100,HeII],final_Z3[38:100,CIII]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,OIII1663]/final_Z3[38,HeII],final_Z3[38,CIII]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,OIII1663]/final_Z3[99,HeII],final_Z3[99,CIII]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,OIII1663]/final_Z3[138:200,HeII],final_Z3[138:200,CIII]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,OIII1663]/final_Z3[138,HeII],final_Z3[138,CIII]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,OIII1663]/final_Z3[199,HeII],final_Z3[199,CIII]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,OIII1663]/final_Z3[238:300,HeII],final_Z3[238:300,CIII]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,OIII1663]/final_Z3[238,HeII],final_Z3[238,CIII]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,OIII1663]/final_Z3[299,HeII],final_Z3[299,CIII]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,OIII1663]/final_Z3[338:400,HeII],final_Z3[338:400,CIII]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,OIII1663]/final_Z3[338,HeII],final_Z3[338,CIII]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,OIII1663]/final_Z3[399,HeII],final_Z3[399,CIII]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,OIII1663]/final_Z3[438:500,HeII],final_Z3[438:500,CIII]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,OIII1663]/final_Z3[438,HeII],final_Z3[438,CIII]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,OIII1663]/final_Z3[499,HeII],final_Z3[499,CIII]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(OIII1663_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(OIII1663_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('OIII] $\\lambda$1663 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**(0.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.1),10**(1.1)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIII_HeII_vs_OIII1663_HeII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## NIV] 1486 / HeII vs NIV] 1486 / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NIV1486]/final_Z01[138:200,CIV],final_Z01[138:200,NIV1486]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NIV1486]/final_Z01[138,CIV],final_Z01[138,NIV1486]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NIV1486]/final_Z01[199,CIV],final_Z01[199,NIV1486]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NIV1486]/final_Z01[238:300,CIV],final_Z01[238:300,NIV1486]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NIV1486]/final_Z01[238,CIV],final_Z01[238,NIV1486]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NIV1486]/final_Z01[299,CIV],final_Z01[299,NIV1486]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NIV1486]/final_Z01[338:400,CIV],final_Z01[338:400,NIV1486]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NIV1486]/final_Z01[338,CIV],final_Z01[338,NIV1486]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NIV1486]/final_Z01[399,CIV],final_Z01[399,NIV1486]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NIV1486]/final_Z01[438:500,CIV],final_Z01[438:500,NIV1486]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NIV1486]/final_Z01[438,CIV],final_Z01[438,NIV1486]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NIV1486]/final_Z01[499,CIV],final_Z01[499,NIV1486]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NIV1486]/final_Z01[38:100,CIV],final_Z01[38:100,NIV1486]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NIV1486]/final_Z01[38,CIV],final_Z01[38,NIV1486]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NIV1486]/final_Z01[99,CIV],final_Z01[99,NIV1486]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, NIV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NIV1486_1068/CIV_1068, NIV1486_1068/HeII_1068, 's', markersize=5, color='cyan')
plt.plot(NIV_RGs/CIV_RGs, NIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.ylabel('NIV] $\\lambda$1486 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(-0.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.2),10**(0.7)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NIV1486]/final_Z05[38:100,CIV],final_Z05[38:100,NIV1486]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NIV1486]/final_Z05[38,CIV],final_Z05[38,NIV1486]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NIV1486]/final_Z05[99,CIV],final_Z05[99,NIV1486]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NIV1486]/final_Z05[138:200,CIV],final_Z05[138:200,NIV1486]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NIV1486]/final_Z05[138,CIV],final_Z05[138,NIV1486]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NIV1486]/final_Z05[199,CIV],final_Z05[199,NIV1486]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NIV1486]/final_Z05[238:300,CIV],final_Z05[238:300,NIV1486]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NIV1486]/final_Z05[238,CIV],final_Z05[238,NIV1486]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NIV1486]/final_Z05[299,CIV],final_Z05[299,NIV1486]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NIV1486]/final_Z05[338:400,CIV],final_Z05[338:400,NIV1486]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NIV1486]/final_Z05[338,CIV],final_Z05[338,NIV1486]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NIV1486]/final_Z05[399,CIV],final_Z05[399,NIV1486]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NIV1486]/final_Z05[438:500,CIV],final_Z05[438:500,NIV1486]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NIV1486]/final_Z05[438,CIV],final_Z05[438,NIV1486]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NIV1486]/final_Z05[499,CIV],final_Z05[499,NIV1486]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, NIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV1486_1068/CIV_1068, NIV1486_1068/HeII_1068, 's', markersize=5, color='cyan')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, NIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(-0.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.2),10**(0.7)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NIV1486]/final_Z1[38:100,CIV],final_Z1[38:100,NIV1486]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NIV1486]/final_Z1[38,CIV],final_Z1[38,NIV1486]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NIV1486]/final_Z1[99,CIV],final_Z1[99,NIV1486]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NIV1486]/final_Z1[138:200,CIV],final_Z1[138:200,NIV1486]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NIV1486]/final_Z1[138,CIV],final_Z1[138,NIV1486]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NIV1486]/final_Z1[199,CIV],final_Z1[199,NIV1486]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NIV1486]/final_Z1[238:300,CIV],final_Z1[238:300,NIV1486]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NIV1486]/final_Z1[238,CIV],final_Z1[238,NIV1486]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NIV1486]/final_Z1[299,CIV],final_Z1[299,NIV1486]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NIV1486]/final_Z1[338:400,CIV],final_Z1[338:400,NIV1486]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NIV1486]/final_Z1[338,CIV],final_Z1[338,NIV1486]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NIV1486]/final_Z1[399,CIV],final_Z1[399,NIV1486]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NIV1486]/final_Z1[438:500,CIV],final_Z1[438:500,NIV1486]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NIV1486]/final_Z1[438,CIV],final_Z1[438,NIV1486]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NIV1486]/final_Z1[499,CIV],final_Z1[499,NIV1486]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, NIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV1486_1068/CIV_1068, NIV1486_1068/HeII_1068, 's', markersize=5, color='cyan')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, NIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(-0.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.2),10**(0.7)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NIV1486]/final_Z2[38:100,CIV],final_Z2[38:100,NIV1486]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NIV1486]/final_Z2[38,CIV],final_Z2[38,NIV1486]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NIV1486]/final_Z2[99,CIV],final_Z2[99,NIV1486]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NIV1486]/final_Z2[138:200,CIV],final_Z2[138:200,NIV1486]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NIV1486]/final_Z2[138,CIV],final_Z2[138,NIV1486]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NIV1486]/final_Z2[199,CIV],final_Z2[199,NIV1486]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NIV1486]/final_Z2[238:300,CIV],final_Z2[238:300,NIV1486]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NIV1486]/final_Z2[238,CIV],final_Z2[238,NIV1486]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NIV1486]/final_Z2[299,CIV],final_Z2[299,NIV1486]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NIV1486]/final_Z2[338:400,CIV],final_Z2[338:400,NIV1486]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NIV1486]/final_Z2[338,CIV],final_Z2[338,NIV1486]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NIV1486]/final_Z2[399,CIV],final_Z2[399,NIV1486]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NIV1486]/final_Z2[438:500,CIV],final_Z2[438:500,NIV1486]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NIV1486]/final_Z2[438,CIV],final_Z2[438,NIV1486]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NIV1486]/final_Z2[499,CIV],final_Z2[499,NIV1486]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, NIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV1486_1068/CIV_1068, NIV1486_1068/HeII_1068, 's', markersize=5, color='cyan')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, NIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(-0.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.2),10**(0.7)); ax.set_yscale('log')
#plt.xticks(np.arange(-2,7,2))
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NIV1486]/final_Z3[38:100,CIV],final_Z3[38:100,NIV1486]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NIV1486]/final_Z3[38,CIV],final_Z3[38,NIV1486]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NIV1486]/final_Z3[99,CIV],final_Z3[99,NIV1486]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NIV1486]/final_Z3[138:200,CIV],final_Z3[138:200,NIV1486]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NIV1486]/final_Z3[138,CIV],final_Z3[138,NIV1486]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NIV1486]/final_Z3[199,CIV],final_Z3[199,NIV1486]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NIV1486]/final_Z3[238:300,CIV],final_Z3[238:300,NIV1486]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NIV1486]/final_Z3[238,CIV],final_Z3[238,NIV1486]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NIV1486]/final_Z3[299,CIV],final_Z3[299,NIV1486]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NIV1486]/final_Z3[338:400,CIV],final_Z3[338:400,NIV1486]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NIV1486]/final_Z3[338,CIV],final_Z3[338,NIV1486]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NIV1486]/final_Z3[399,CIV],final_Z3[399,NIV1486]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NIV1486]/final_Z3[438:500,CIV],final_Z3[438:500,NIV1486]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NIV1486]/final_Z3[438,CIV],final_Z3[438,NIV1486]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NIV1486]/final_Z3[499,CIV],final_Z3[499,NIV1486]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(NIV_SDSS/CIV_SDSS, NIV_SDSS/HeII_SDSS, '.',  color='orange')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV1486_1068/CIV_1068, NIV1486_1068/HeII_1068, 's', markersize=5, color='cyan')#, xerr=#err_CIV_HeII[0], yerr=#err_NIV1486_CIV[0], fmt='.', color='orange')
plt.plot(NIV_RGs/CIV_RGs, NIV_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NIV] $\\lambda$1486 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(-0.3)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.2),10**(0.7)); ax.set_yscale('log')
#plt.xticks(np.arange(-2,7,2))
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NIV1486_HeII_vs_NIV1486_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CII] / CIII] vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,CIV]/final_Z01[38:100,CIII],final_Z01[38:100,CII2326]/final_Z01[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIV]/final_Z01[38,CIII],final_Z01[38,CII2326]/final_Z01[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIV]/final_Z01[99,CIII],final_Z01[99,CII2326]/final_Z01[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,CIV]/final_Z01[138:200,CIII],final_Z01[138:200,CII2326]/final_Z01[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIV]/final_Z01[138,CIII],final_Z01[138,CII2326]/final_Z01[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIV]/final_Z01[199,CIII],final_Z01[199,CII2326]/final_Z01[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIV]/final_Z01[238:300,CIII],final_Z01[238:300,CII2326]/final_Z01[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIV]/final_Z01[238,CIII],final_Z01[238,CII2326]/final_Z01[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIV]/final_Z01[299,CIII],final_Z01[299,CII2326]/final_Z01[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIV]/final_Z01[338:400,CIII],final_Z01[338:400,CII2326]/final_Z01[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIV]/final_Z01[338,CIII],final_Z01[338,CII2326]/final_Z01[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIV]/final_Z01[399,CIII],final_Z01[399,CII2326]/final_Z01[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIV]/final_Z01[438:500,CIII],final_Z01[438:500,CII2326]/final_Z01[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIV]/final_Z01[438,CIII],final_Z01[438,CII2326]/final_Z01[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIV]/final_Z01[499,CIII],final_Z01[499,CII2326]/final_Z01[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CII_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CII_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CII] $\\lambda$2326 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.5),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**0.4); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIV]/final_Z05[38:100,CIII],final_Z05[38:100,CII2326]/final_Z05[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIV]/final_Z05[38,CIII],final_Z05[38,CII2326]/final_Z05[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIV]/final_Z05[99,CIII],final_Z05[99,CII2326]/final_Z05[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIV]/final_Z05[138:200,CIII],final_Z05[138:200,CII2326]/final_Z05[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIV]/final_Z05[138,CIII],final_Z05[138,CII2326]/final_Z05[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIV]/final_Z05[199,CIII],final_Z05[199,CII2326]/final_Z05[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIV]/final_Z05[238:300,CIII],final_Z05[238:300,CII2326]/final_Z05[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIV]/final_Z05[238,CIII],final_Z05[238,CII2326]/final_Z05[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIV]/final_Z05[299,CIII],final_Z05[299,CII2326]/final_Z05[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIV]/final_Z05[338:400,CIII],final_Z05[338:400,CII2326]/final_Z05[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIV]/final_Z05[338,CIII],final_Z05[338,CII2326]/final_Z05[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIV]/final_Z05[399,CIII],final_Z05[399,CII2326]/final_Z05[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIV]/final_Z05[438:500,CIII],final_Z05[438:500,CII2326]/final_Z05[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIV]/final_Z05[438,CIII],final_Z05[438,CII2326]/final_Z05[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIV]/final_Z05[499,CIII],final_Z05[499,CII2326]/final_Z05[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CII_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CII_HeII[0], yerr=#err_CIII_CII[0], fmt='.', color='orange')
plt.plot(CIV_RGs/CIII_RGs, CII_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.5),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**0.4); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIV]/final_Z1[38:100,CIII],final_Z1[38:100,CII2326]/final_Z1[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIV]/final_Z1[38,CIII],final_Z1[38,CII2326]/final_Z1[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIV]/final_Z1[99,CIII],final_Z1[99,CII2326]/final_Z1[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIV]/final_Z1[138:200,CIII],final_Z1[138:200,CII2326]/final_Z1[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIV]/final_Z1[138,CIII],final_Z1[138,CII2326]/final_Z1[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIV]/final_Z1[199,CIII],final_Z1[199,CII2326]/final_Z1[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIV]/final_Z1[238:300,CIII],final_Z1[238:300,CII2326]/final_Z1[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIV]/final_Z1[238,CIII],final_Z1[238,CII2326]/final_Z1[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIV]/final_Z1[299,CIII],final_Z1[299,CII2326]/final_Z1[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIV]/final_Z1[338:400,CIII],final_Z1[338:400,CII2326]/final_Z1[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIV]/final_Z1[338,CIII],final_Z1[338,CII2326]/final_Z1[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIV]/final_Z1[399,CIII],final_Z1[399,CII2326]/final_Z1[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIV]/final_Z1[438:500,CIII],final_Z1[438:500,CII2326]/final_Z1[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIV]/final_Z1[438,CIII],final_Z1[438,CII2326]/final_Z1[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIV]/final_Z1[499,CIII],final_Z1[499,CII2326]/final_Z1[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CII_SDSS/CIII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CII_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.5),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**0.4); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIV]/final_Z2[38:100,CIII],final_Z2[38:100,CII2326]/final_Z2[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIV]/final_Z2[38,CIII],final_Z2[38,CII2326]/final_Z2[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIV]/final_Z2[99,CIII],final_Z2[99,CII2326]/final_Z2[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIV]/final_Z2[138:200,CIII],final_Z2[138:200,CII2326]/final_Z2[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIV]/final_Z2[138,CIII],final_Z2[138,CII2326]/final_Z2[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIV]/final_Z2[199,CIII],final_Z2[199,CII2326]/final_Z2[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIV]/final_Z2[238:300,CIII],final_Z2[238:300,CII2326]/final_Z2[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIV]/final_Z2[238,CIII],final_Z2[238,CII2326]/final_Z2[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIV]/final_Z2[299,CIII],final_Z2[299,CII2326]/final_Z2[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIV]/final_Z2[338:400,CIII],final_Z2[338:400,CII2326]/final_Z2[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIV]/final_Z2[338,CIII],final_Z2[338,CII2326]/final_Z2[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIV]/final_Z2[399,CIII],final_Z2[399,CII2326]/final_Z2[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIV]/final_Z2[438:500,CIII],final_Z2[438:500,CII2326]/final_Z2[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIV]/final_Z2[438,CIII],final_Z2[438,CII2326]/final_Z2[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIV]/final_Z2[499,CIII],final_Z2[499,CII2326]/final_Z2[499,CIII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CII_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CII_HeII[0], yerr=#err_CIII_CII[0], fmt='.', color='orange')
plt.plot(CIV_RGs/CIII_RGs, CII_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.5),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**0.4); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,CIV]/final_Z3[138:200,CIII],final_Z3[138:200,CII2326]/final_Z3[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIV]/final_Z3[138,CIII],final_Z3[138,CII2326]/final_Z3[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIV]/final_Z3[199,CIII],final_Z3[199,CII2326]/final_Z3[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIV]/final_Z3[238:300,CIII],final_Z3[238:300,CII2326]/final_Z3[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIV]/final_Z3[238,CIII],final_Z3[238,CII2326]/final_Z3[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIV]/final_Z3[299,CIII],final_Z3[299,CII2326]/final_Z3[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIV]/final_Z3[338:400,CIII],final_Z3[338:400,CII2326]/final_Z3[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIV]/final_Z3[338,CIII],final_Z3[338,CII2326]/final_Z3[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIV]/final_Z3[399,CIII],final_Z3[399,CII2326]/final_Z3[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIV]/final_Z3[438:500,CIII],final_Z3[438:500,CII2326]/final_Z3[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIV]/final_Z3[438,CIII],final_Z3[438,CII2326]/final_Z3[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIV]/final_Z3[499,CIII],final_Z3[499,CII2326]/final_Z3[499,CIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,CIV]/final_Z3[38:100,CIII],final_Z3[38:100,CII2326]/final_Z3[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIV]/final_Z3[38,CIII],final_Z3[38,CII2326]/final_Z3[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIV]/final_Z3[99,CIII],final_Z3[99,CII2326]/final_Z3[99,CIII],'k', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CII_SDSS/CIII_SDSS, '.',  color='orange')#, xerr=#err_CII_HeII[0], yerr=#err_CIII_CII[0], fmt='.', color='orange')
plt.plot(CIV_RGs/CIII_RGs, CII_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.5),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.2),10**0.4); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CII_CIII_vs_CIV_CIII_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIII] / He II vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,CIV]/final_Z01[38:100,CIII],final_Z01[38:100,CIII]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIV]/final_Z01[38,CIII],final_Z01[38,CIII]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIV]/final_Z01[99,CIII],final_Z01[99,CIII]/final_Z01[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,CIV]/final_Z01[138:200,CIII],final_Z01[138:200,CIII]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIV]/final_Z01[138,CIII],final_Z01[138,CIII]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIV]/final_Z01[199,CIII],final_Z01[199,CIII]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIV]/final_Z01[238:300,CIII],final_Z01[238:300,CIII]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIV]/final_Z01[238,CIII],final_Z01[238,CIII]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIV]/final_Z01[299,CIII],final_Z01[299,CIII]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIV]/final_Z01[338:400,CIII],final_Z01[338:400,CIII]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIV]/final_Z01[338,CIII],final_Z01[338,CIII]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIV]/final_Z01[399,CIII],final_Z01[399,CIII]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIV]/final_Z01[438:500,CIII],final_Z01[438:500,CIII]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIV]/final_Z01[438,CIII],final_Z01[438,CIII]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIV]/final_Z01[499,CIII],final_Z01[499,CIII]/final_Z01[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIV]/final_Z05[38:100,CIII],final_Z05[38:100,CIII]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIV]/final_Z05[38,CIII],final_Z05[38,CIII]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIV]/final_Z05[99,CIII],final_Z05[99,CIII]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIV]/final_Z05[138:200,CIII],final_Z05[138:200,CIII]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIV]/final_Z05[138,CIII],final_Z05[138,CIII]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIV]/final_Z05[199,CIII],final_Z05[199,CIII]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIV]/final_Z05[238:300,CIII],final_Z05[238:300,CIII]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIV]/final_Z05[238,CIII],final_Z05[238,CIII]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIV]/final_Z05[299,CIII],final_Z05[299,CIII]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIV]/final_Z05[338:400,CIII],final_Z05[338:400,CIII]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIV]/final_Z05[338,CIII],final_Z05[338,CIII]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIV]/final_Z05[399,CIII],final_Z05[399,CIII]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIV]/final_Z05[438:500,CIII],final_Z05[438:500,CIII]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIV]/final_Z05[438,CIII],final_Z05[438,CIII]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIV]/final_Z05[499,CIII],final_Z05[499,CIII]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIV]/final_Z1[38:100,CIII],final_Z1[38:100,CIII]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIV]/final_Z1[38,CIII],final_Z1[38,CIII]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIV]/final_Z1[99,CIII],final_Z1[99,CIII]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIV]/final_Z1[138:200,CIII],final_Z1[138:200,CIII]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIV]/final_Z1[138,CIII],final_Z1[138,CIII]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIV]/final_Z1[199,CIII],final_Z1[199,CIII]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIV]/final_Z1[238:300,CIII],final_Z1[238:300,CIII]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIV]/final_Z1[238,CIII],final_Z1[238,CIII]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIV]/final_Z1[299,CIII],final_Z1[299,CIII]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIV]/final_Z1[338:400,CIII],final_Z1[338:400,CIII]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIV]/final_Z1[338,CIII],final_Z1[338,CIII]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIV]/final_Z1[399,CIII],final_Z1[399,CIII]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIV]/final_Z1[438:500,CIII],final_Z1[438:500,CIII]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIV]/final_Z1[438,CIII],final_Z1[438,CIII]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIV]/final_Z1[499,CIII],final_Z1[499,CIII]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIV]/final_Z2[38:100,CIII],final_Z2[38:100,CIII]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIV]/final_Z2[38,CIII],final_Z2[38,CIII]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIV]/final_Z2[99,CIII],final_Z2[99,CIII]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIV]/final_Z2[138:200,CIII],final_Z2[138:200,CIII]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIV]/final_Z2[138,CIII],final_Z2[138,CIII]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIV]/final_Z2[199,CIII],final_Z2[199,CIII]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIV]/final_Z2[238:300,CIII],final_Z2[238:300,CIII]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIV]/final_Z2[238,CIII],final_Z2[238,CIII]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIV]/final_Z2[299,CIII],final_Z2[299,CIII]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIV]/final_Z2[338:400,CIII],final_Z2[338:400,CIII]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIV]/final_Z2[338,CIII],final_Z2[338,CIII]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIV]/final_Z2[399,CIII],final_Z2[399,CIII]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIV]/final_Z2[438:500,CIII],final_Z2[438:500,CIII]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIV]/final_Z2[438,CIII],final_Z2[438,CIII]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIV]/final_Z2[499,CIII],final_Z2[499,CIII]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,CIV]/final_Z3[138:200,CIII],final_Z3[138:200,CIII]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIV]/final_Z3[138,CIII],final_Z3[138,CIII]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIV]/final_Z3[199,CIII],final_Z3[199,CIII]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIV]/final_Z3[238:300,CIII],final_Z3[238:300,CIII]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIV]/final_Z3[238,CIII],final_Z3[238,CIII]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIV]/final_Z3[299,CIII],final_Z3[299,CIII]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIV]/final_Z3[338:400,CIII],final_Z3[338:400,CIII]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIV]/final_Z3[338,CIII],final_Z3[338,CIII]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIV]/final_Z3[399,CIII],final_Z3[399,CIII]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIV]/final_Z3[438:500,CIII],final_Z3[438:500,CIII]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIV]/final_Z3[438,CIII],final_Z3[438,CIII]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIV]/final_Z3[499,CIII],final_Z3[499,CIII]/final_Z3[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,CIV]/final_Z3[38:100,CIII],final_Z3[38:100,CIII]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIV]/final_Z3[38,CIII],final_Z3[38,CIII]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIV]/final_Z3[99,CIII],final_Z3[99,CIII]/final_Z3[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/CIII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIII_HeII_vs_CIV_CIII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIII] / He II vs CIII] / CII] 2326 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,CIII]/final_Z01[138:200,CII2326],final_Z01[138:200,CIII]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIII]/final_Z01[138,CII2326],final_Z01[138,CIII]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIII]/final_Z01[199,CII2326],final_Z01[199,CIII]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIII]/final_Z01[238:300,CII2326],final_Z01[238:300,CIII]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIII]/final_Z01[238,CII2326],final_Z01[238,CIII]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIII]/final_Z01[299,CII2326],final_Z01[299,CIII]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIII]/final_Z01[338:400,CII2326],final_Z01[338:400,CIII]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIII]/final_Z01[338,CII2326],final_Z01[338,CIII]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIII]/final_Z01[399,CII2326],final_Z01[399,CIII]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIII]/final_Z01[438:500,CII2326],final_Z01[438:500,CIII]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIII]/final_Z01[438,CII2326],final_Z01[438,CIII]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIII]/final_Z01[499,CII2326],final_Z01[499,CIII]/final_Z01[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,CIII]/final_Z01[38:100,CII2326],final_Z01[38:100,CIII]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIII]/final_Z01[38,CII2326],final_Z01[38,CIII]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIII]/final_Z01[99,CII2326],final_Z01[99,CIII]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326' )
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.9),10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.4),10**(0.6)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIII]/final_Z05[38:100,CII2326],final_Z05[38:100,CIII]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIII]/final_Z05[38,CII2326],final_Z05[38,CIII]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIII]/final_Z05[99,CII2326],final_Z05[99,CIII]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIII]/final_Z05[138:200,CII2326],final_Z05[138:200,CIII]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIII]/final_Z05[138,CII2326],final_Z05[138,CIII]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIII]/final_Z05[199,CII2326],final_Z05[199,CIII]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIII]/final_Z05[238:300,CII2326],final_Z05[238:300,CIII]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIII]/final_Z05[238,CII2326],final_Z05[238,CIII]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIII]/final_Z05[299,CII2326],final_Z05[299,CIII]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIII]/final_Z05[338:400,CII2326],final_Z05[338:400,CIII]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIII]/final_Z05[338,CII2326],final_Z05[338,CIII]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIII]/final_Z05[399,CII2326],final_Z05[399,CIII]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIII]/final_Z05[438:500,CII2326],final_Z05[438:500,CIII]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIII]/final_Z05[438,CII2326],final_Z05[438,CIII]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIII]/final_Z05[499,CII2326],final_Z05[499,CIII]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326' )
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.9),10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.4),10**(0.6)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIII]/final_Z1[38:100,CII2326],final_Z1[38:100,CIII]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIII]/final_Z1[38,CII2326],final_Z1[38,CIII]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIII]/final_Z1[99,CII2326],final_Z1[99,CIII]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIII]/final_Z1[138:200,CII2326],final_Z1[138:200,CIII]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIII]/final_Z1[138,CII2326],final_Z1[138,CIII]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIII]/final_Z1[199,CII2326],final_Z1[199,CIII]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIII]/final_Z1[238:300,CII2326],final_Z1[238:300,CIII]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIII]/final_Z1[238,CII2326],final_Z1[238,CIII]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIII]/final_Z1[299,CII2326],final_Z1[299,CIII]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIII]/final_Z1[338:400,CII2326],final_Z1[338:400,CIII]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIII]/final_Z1[338,CII2326],final_Z1[338,CIII]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIII]/final_Z1[399,CII2326],final_Z1[399,CIII]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIII]/final_Z1[438:500,CII2326],final_Z1[438:500,CIII]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIII]/final_Z1[438,CII2326],final_Z1[438,CIII]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIII]/final_Z1[499,CII2326],final_Z1[499,CIII]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326' )
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.9),10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.4),10**(0.6)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIII]/final_Z2[38:100,CII2326],final_Z2[38:100,CIII]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIII]/final_Z2[38,CII2326],final_Z2[38,CIII]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIII]/final_Z2[99,CII2326],final_Z2[99,CIII]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIII]/final_Z2[138:200,CII2326],final_Z2[138:200,CIII]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIII]/final_Z2[138,CII2326],final_Z2[138,CIII]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIII]/final_Z2[199,CII2326],final_Z2[199,CIII]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIII]/final_Z2[238:300,CII2326],final_Z2[238:300,CIII]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIII]/final_Z2[238,CII2326],final_Z2[238,CIII]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIII]/final_Z2[299,CII2326],final_Z2[299,CIII]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIII]/final_Z2[338:400,CII2326],final_Z2[338:400,CIII]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIII]/final_Z2[338,CII2326],final_Z2[338,CIII]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIII]/final_Z2[399,CII2326],final_Z2[399,CIII]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIII]/final_Z2[438:500,CII2326],final_Z2[438:500,CIII]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIII]/final_Z2[438,CII2326],final_Z2[438,CIII]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIII]/final_Z2[499,CII2326],final_Z2[499,CIII]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326' )
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.9),10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.4),10**(0.6)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,CIII]/final_Z3[38:100,CII2326],final_Z3[38:100,CIII]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIII]/final_Z3[38,CII2326],final_Z3[38,CIII]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIII]/final_Z3[99,CII2326],final_Z3[99,CIII]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,CIII]/final_Z3[138:200,CII2326],final_Z3[138:200,CIII]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIII]/final_Z3[138,CII2326],final_Z3[138,CIII]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIII]/final_Z3[199,CII2326],final_Z3[199,CIII]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIII]/final_Z3[238:300,CII2326],final_Z3[238:300,CIII]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIII]/final_Z3[238,CII2326],final_Z3[238,CIII]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIII]/final_Z3[299,CII2326],final_Z3[299,CIII]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIII]/final_Z3[338:400,CII2326],final_Z3[338:400,CIII]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIII]/final_Z3[338,CII2326],final_Z3[338,CIII]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIII]/final_Z3[399,CII2326],final_Z3[399,CIII]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIII]/final_Z3[438:500,CII2326],final_Z3[438:500,CIII]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIII]/final_Z3[438,CII2326],final_Z3[438,CIII]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIII]/final_Z3[499,CII2326],final_Z3[499,CIII]/final_Z3[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIII_SDSS/CII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIII_RGs/CII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIII] $\\lambda$1909 / CII] $\\lambda$2326' )
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-0.9),10); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.4),10**(0.6)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIII_HeII_vs_CIII_CII_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## OIII / Hb vs NII / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,NII6583]/final_Z01[38:100,Ha],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NII6583]/final_Z01[38,Ha],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NII6583]/final_Z01[99,Ha],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,NII6583]/final_Z01[138:200,Ha],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NII6583]/final_Z01[138,Ha],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NII6583]/final_Z01[199,Ha],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NII6583]/final_Z01[238:300,Ha],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NII6583]/final_Z01[238,Ha],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NII6583]/final_Z01[299,Ha],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NII6583]/final_Z01[338:400,Ha],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NII6583]/final_Z01[338,Ha],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NII6583]/final_Z01[399,Ha],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NII6583]/final_Z01[438:500,Ha],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NII6583]/final_Z01[438,Ha],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NII6583]/final_Z01[499,Ha],final_Z01[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NII6584_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log'); plt.ylim(10**(-1),10**(1.8))
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NII6583]/final_Z05[38:100,Ha],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NII6583]/final_Z05[38,Ha],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NII6583]/final_Z05[99,Ha],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NII6583]/final_Z05[138:200,Ha],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NII6583]/final_Z05[138,Ha],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NII6583]/final_Z05[199,Ha],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NII6583]/final_Z05[238:300,Ha],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NII6583]/final_Z05[238,Ha],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NII6583]/final_Z05[299,Ha],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NII6583]/final_Z05[338:400,Ha],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NII6583]/final_Z05[338,Ha],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NII6583]/final_Z05[399,Ha],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NII6583]/final_Z05[438:500,Ha],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NII6583]/final_Z05[438,Ha],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NII6583]/final_Z05[499,Ha],final_Z05[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NII6584_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log'); plt.ylim(10**(-1),10**(1.8))
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NII6583]/final_Z1[38:100,Ha],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NII6583]/final_Z1[38,Ha],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NII6583]/final_Z1[99,Ha],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NII6583]/final_Z1[138:200,Ha],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NII6583]/final_Z1[138,Ha],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NII6583]/final_Z1[199,Ha],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NII6583]/final_Z1[238:300,Ha],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NII6583]/final_Z1[238,Ha],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NII6583]/final_Z1[299,Ha],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NII6583]/final_Z1[338:400,Ha],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NII6583]/final_Z1[338,Ha],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NII6583]/final_Z1[399,Ha],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NII6583]/final_Z1[438:500,Ha],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NII6583]/final_Z1[438,Ha],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NII6583]/final_Z1[499,Ha],final_Z1[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NII6584_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log'); plt.ylim(10**(-1),10**(1.8))
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NII6583]/final_Z2[38:100,Ha],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NII6583]/final_Z2[38,Ha],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NII6583]/final_Z2[99,Ha],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NII6583]/final_Z2[138:200,Ha],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NII6583]/final_Z2[138,Ha],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NII6583]/final_Z2[199,Ha],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NII6583]/final_Z2[238:300,Ha],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NII6583]/final_Z2[238,Ha],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NII6583]/final_Z2[299,Ha],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NII6583]/final_Z2[338:400,Ha],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NII6583]/final_Z2[338,Ha],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NII6583]/final_Z2[399,Ha],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NII6583]/final_Z2[438:500,Ha],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NII6583]/final_Z2[438,Ha],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NII6583]/final_Z2[499,Ha],final_Z2[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NII6584_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.9)); ax.set_xscale('log')
ax.set_yscale('log'); plt.ylim(10**(-1),10**(1.8))
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,NII6583]/final_Z3[138:200,Ha],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NII6583]/final_Z3[138,Ha],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NII6583]/final_Z3[199,Ha],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NII6583]/final_Z3[238:300,Ha],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NII6583]/final_Z3[238,Ha],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NII6583]/final_Z3[299,Ha],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NII6583]/final_Z3[338:400,Ha],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NII6583]/final_Z3[338,Ha],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NII6583]/final_Z3[399,Ha],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NII6583]/final_Z3[438:500,Ha],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NII6583]/final_Z3[438,Ha],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NII6583]/final_Z3[499,Ha],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,NII6583]/final_Z3[38:100,Ha],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NII6583]/final_Z3[38,Ha],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NII6583]/final_Z3[99,Ha],final_Z3[99,OIII],'k', marker='p', markersize=4)

#Data
plt.plot(NII6584_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.4),10**(0.7)); ax.set_xscale('log')
ax.set_yscale('log'); plt.ylim(10**(-1),10**(1.8))
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_NII_Ha_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## log OIII / Hb vs log NII / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(np.log10(final_Z01[38:100,NII6583]/final_Z01[38:100,Ha]),np.log10(final_Z01[38:100,OIII]),'k', linewidth=1.5, label='MB')
plt.plot(np.log10(final_Z01[38,NII6583]/final_Z01[38,Ha]),np.log10(final_Z01[38,OIII]),'k', marker='v', markersize=4)
plt.plot(np.log10(final_Z01[99,NII6583]/final_Z01[99,Ha]),np.log10(final_Z01[99,OIII]),'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(np.log10(final_Z01[138:200,NII6583]/final_Z01[138:200,Ha]),np.log10(final_Z01[138:200,OIII]),':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(np.log10(final_Z01[138,NII6583]/final_Z01[138,Ha]),np.log10(final_Z01[138,OIII]),'b', marker='v', markersize=4)
plt.plot(np.log10(final_Z01[199,NII6583]/final_Z01[199,Ha]),np.log10(final_Z01[199,OIII]),'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(np.log10(final_Z01[238:300,NII6583]/final_Z01[238:300,Ha]),np.log10(final_Z01[238:300,OIII]),'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(np.log10(final_Z01[238,NII6583]/final_Z01[238,Ha]),np.log10(final_Z01[238,OIII]),'r', marker='v', markersize=4)
plt.plot(np.log10(final_Z01[299,NII6583]/final_Z01[299,Ha]),np.log10(final_Z01[299,OIII]),'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(np.log10(final_Z01[338:400,NII6583]/final_Z01[338:400,Ha]),np.log10(final_Z01[338:400,OIII]), color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(np.log10(final_Z01[338,NII6583]/final_Z01[338,Ha]),np.log10(final_Z01[338,OIII]), color='grey', marker='v', markersize=4)
plt.plot(np.log10(final_Z01[399,NII6583]/final_Z01[399,Ha]),np.log10(final_Z01[399,OIII]), color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(np.log10(final_Z01[438:500,NII6583]/final_Z01[438:500,Ha]),np.log10(final_Z01[438:500,OIII]),'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(np.log10(final_Z01[438,NII6583]/final_Z01[438,Ha]),np.log10(final_Z01[438,OIII]),'g', marker='v', markersize=4)
plt.plot(np.log10(final_Z01[499,NII6583]/final_Z01[499,Ha]),np.log10(final_Z01[499,OIII]),'g', marker='p', markersize=4)

#Data
plt.plot(np.log10(NII6584_3393/Ha_3393), np.log10(OIII_3393/Hb_3393), 'P', color='lawngreen')
plt.plot(np.log10(NII6585_RGs/Ha_RGs), np.log10(OIII_RGs/Hb_RGs), '*', color='fuchsia')
#labels
plt.xlabel('log$_{10}$ [NII] $\\lambda$6583 / H$\\alpha$')
plt.ylabel('log$_{10}$ [OIII] $\\lambda$5007 / H$\\beta$')
#plt.xlim(10**(-1.5),10**(0.9))
#plt.ylim(10**(-1),10**(1.8))
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(np.log10(final_Z05[38:100,NII6583]/final_Z05[38:100,Ha]),np.log10(final_Z05[38:100,OIII]),'k', linewidth=1.5, label='MB')
plt.plot(np.log10(final_Z05[38,NII6583]/final_Z05[38,Ha]),np.log10(final_Z05[38,OIII]),'k', marker='v', markersize=4)
plt.plot(np.log10(final_Z05[99,NII6583]/final_Z05[99,Ha]),np.log10(final_Z05[99,OIII]),'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(np.log10(final_Z05[138:200,NII6583]/final_Z05[138:200,Ha]),np.log10(final_Z05[138:200,OIII]),':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(np.log10(final_Z05[138,NII6583]/final_Z05[138,Ha]),np.log10(final_Z05[138,OIII]),'b', marker='v', markersize=4)
plt.plot(np.log10(final_Z05[199,NII6583]/final_Z05[199,Ha]),np.log10(final_Z05[199,OIII]),'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(np.log10(final_Z05[238:300,NII6583]/final_Z05[238:300,Ha]),np.log10(final_Z05[238:300,OIII]),'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(np.log10(final_Z05[238,NII6583]/final_Z05[238,Ha]),np.log10(final_Z05[238,OIII]),'r', marker='v', markersize=4)
plt.plot(np.log10(final_Z05[299,NII6583]/final_Z05[299,Ha]),np.log10(final_Z05[299,OIII]),'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(np.log10(final_Z05[338:400,NII6583]/final_Z05[338:400,Ha]),np.log10(final_Z05[338:400,OIII]), color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(np.log10(final_Z05[338,NII6583]/final_Z05[338,Ha]),np.log10(final_Z05[338,OIII]), color='grey', marker='v', markersize=4)
plt.plot(np.log10(final_Z05[399,NII6583]/final_Z05[399,Ha]),np.log10(final_Z05[399,OIII]), color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(np.log10(final_Z05[438:500,NII6583]/final_Z05[438:500,Ha]),np.log10(final_Z05[438:500,OIII]),'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(np.log10(final_Z05[438,NII6583]/final_Z05[438,Ha]),np.log10(final_Z05[438,OIII]),'g', marker='v', markersize=4)
plt.plot(np.log10(final_Z05[499,NII6583]/final_Z05[499,Ha]),np.log10(final_Z05[499,OIII]),'g', marker='p', markersize=4)

#Data
plt.plot(np.log10(NII6584_3393/Ha_3393), np.log10(OIII_3393/Hb_3393), 'P', color='lawngreen')
plt.plot(np.log10(NII6585_RGs/Ha_RGs), np.log10(OIII_RGs/Hb_RGs), '*', color='fuchsia')
#labels
plt.xlabel('log$_{10}$ [NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
#plt.xlim(10**(-1.5),10**(0.9))
#plt.ylim(10**(-1),10**(1.8))
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(np.log10(final_Z1[38:100,NII6583]/final_Z1[38:100,Ha]),np.log10(final_Z1[38:100,OIII]),'k', linewidth=1.5, label='MB')
plt.plot(np.log10(final_Z1[38,NII6583]/final_Z1[38,Ha]),np.log10(final_Z1[38,OIII]),'k', marker='v', markersize=4)
plt.plot(np.log10(final_Z1[99,NII6583]/final_Z1[99,Ha]),np.log10(final_Z1[99,OIII]),'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(np.log10(final_Z1[138:200,NII6583]/final_Z1[138:200,Ha]),np.log10(final_Z1[138:200,OIII]),':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(np.log10(final_Z1[138,NII6583]/final_Z1[138,Ha]),np.log10(final_Z1[138,OIII]),'b', marker='v', markersize=4)
plt.plot(np.log10(final_Z1[199,NII6583]/final_Z1[199,Ha]),np.log10(final_Z1[199,OIII]),'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(np.log10(final_Z1[238:300,NII6583]/final_Z1[238:300,Ha]),np.log10(final_Z1[238:300,OIII]),'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(np.log10(final_Z1[238,NII6583]/final_Z1[238,Ha]),np.log10(final_Z1[238,OIII]),'r', marker='v', markersize=4)
plt.plot(np.log10(final_Z1[299,NII6583]/final_Z1[299,Ha]),np.log10(final_Z1[299,OIII]),'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(np.log10(final_Z1[338:400,NII6583]/final_Z1[338:400,Ha]),np.log10(final_Z1[338:400,OIII]), color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(np.log10(final_Z1[338,NII6583]/final_Z1[338,Ha]),np.log10(final_Z1[338,OIII]), color='grey', marker='v', markersize=4)
plt.plot(np.log10(final_Z1[399,NII6583]/final_Z1[399,Ha]),np.log10(final_Z1[399,OIII]), color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(np.log10(final_Z1[438:500,NII6583]/final_Z1[438:500,Ha]),np.log10(final_Z1[438:500,OIII]),'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(np.log10(final_Z1[438,NII6583]/final_Z1[438,Ha]),np.log10(final_Z1[438,OIII]),'g', marker='v', markersize=4)
plt.plot(np.log10(final_Z1[499,NII6583]/final_Z1[499,Ha]),np.log10(final_Z1[499,OIII]),'g', marker='p', markersize=4)

#Data
plt.plot(np.log10(NII6584_3393/Ha_3393), np.log10(OIII_3393/Hb_3393), 'P', color='lawngreen')
plt.plot(np.log10(NII6585_RGs/Ha_RGs), np.log10(OIII_RGs/Hb_RGs), '*', color='fuchsia')
#labels
plt.xlabel('log$_{10}$ [NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
#plt.xlim(10**(-1.5),10**(0.9))
#plt.ylim(10**(-1),10**(1.8))
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(np.log10(final_Z2[38:100,NII6583]/final_Z2[38:100,Ha]),np.log10(final_Z2[38:100,OIII]),'k', linewidth=1.5, label='MB')
plt.plot(np.log10(final_Z2[38,NII6583]/final_Z2[38,Ha]),np.log10(final_Z2[38,OIII]),'k', marker='v', markersize=4)
plt.plot(np.log10(final_Z2[99,NII6583]/final_Z2[99,Ha]),np.log10(final_Z2[99,OIII]),'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(np.log10(final_Z2[138:200,NII6583]/final_Z2[138:200,Ha]),np.log10(final_Z2[138:200,OIII]),':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(np.log10(final_Z2[138,NII6583]/final_Z2[138,Ha]),np.log10(final_Z2[138,OIII]),'b', marker='v', markersize=4)
plt.plot(np.log10(final_Z2[199,NII6583]/final_Z2[199,Ha]),np.log10(final_Z2[199,OIII]),'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(np.log10(final_Z2[238:300,NII6583]/final_Z2[238:300,Ha]),np.log10(final_Z2[238:300,OIII]),'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(np.log10(final_Z2[238,NII6583]/final_Z2[238,Ha]),np.log10(final_Z2[238,OIII]),'r', marker='v', markersize=4)
plt.plot(np.log10(final_Z2[299,NII6583]/final_Z2[299,Ha]),np.log10(final_Z2[299,OIII]),'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(np.log10(final_Z2[338:400,NII6583]/final_Z2[338:400,Ha]),np.log10(final_Z2[338:400,OIII]), color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(np.log10(final_Z2[338,NII6583]/final_Z2[338,Ha]),np.log10(final_Z2[338,OIII]), color='grey', marker='v', markersize=4)
plt.plot(np.log10(final_Z2[399,NII6583]/final_Z2[399,Ha]),np.log10(final_Z2[399,OIII]), color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(np.log10(final_Z2[438:500,NII6583]/final_Z2[438:500,Ha]),np.log10(final_Z2[438:500,OIII]),'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(np.log10(final_Z2[438,NII6583]/final_Z2[438,Ha]),np.log10(final_Z2[438,OIII]),'g', marker='v', markersize=4)
plt.plot(np.log10(final_Z2[499,NII6583]/final_Z2[499,Ha]),np.log10(final_Z2[499,OIII]),'g', marker='p', markersize=4)

#Data
plt.plot(np.log10(NII6584_3393/Ha_3393), np.log10(OIII_3393/Hb_3393), 'P', color='lawngreen')
plt.plot(np.log10(NII6585_RGs/Ha_RGs), np.log10(OIII_RGs/Hb_RGs), '*', color='fuchsia')
#labels
plt.xlabel('log$_{10}$ [NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
#plt.xlim(10**(-1.5),10**(0.9))
#plt.ylim(10**(-1),10**(1.8))
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(np.log10(final_Z3[138:200,NII6583]/final_Z3[138:200,Ha]),np.log10(final_Z3[138:200,OIII]),':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(np.log10(final_Z3[138,NII6583]/final_Z3[138,Ha]),np.log10(final_Z3[138,OIII]),'b', marker='v', markersize=4)
plt.plot(np.log10(final_Z3[199,NII6583]/final_Z3[199,Ha]),np.log10(final_Z3[199,OIII]),'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(np.log10(final_Z3[238:300,NII6583]/final_Z3[238:300,Ha]),np.log10(final_Z3[238:300,OIII]),'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(np.log10(final_Z3[238,NII6583]/final_Z3[238,Ha]),np.log10(final_Z3[238,OIII]),'r', marker='v', markersize=4)
plt.plot(np.log10(final_Z3[299,NII6583]/final_Z3[299,Ha]),np.log10(final_Z3[299,OIII]),'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(np.log10(final_Z3[338:400,NII6583]/final_Z3[338:400,Ha]),np.log10(final_Z3[338:400,OIII]), color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(np.log10(final_Z3[338,NII6583]/final_Z3[338,Ha]),np.log10(final_Z3[338,OIII]), color='grey', marker='v', markersize=4)
plt.plot(np.log10(final_Z3[399,NII6583]/final_Z3[399,Ha]),np.log10(final_Z3[399,OIII]), color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(np.log10(final_Z3[438:500,NII6583]/final_Z3[438:500,Ha]),np.log10(final_Z3[438:500,OIII]),'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(np.log10(final_Z3[438,NII6583]/final_Z3[438,Ha]),np.log10(final_Z3[438,OIII]),'g', marker='v', markersize=4)
plt.plot(np.log10(final_Z3[499,NII6583]/final_Z3[499,Ha]),np.log10(final_Z3[499,OIII]),'g', marker='p', markersize=4)

# MB
plt.plot(np.log10(final_Z3[38:100,NII6583]/final_Z3[38:100,Ha]),np.log10(final_Z3[38:100,OIII]),'k', linewidth=1.5, label='MB')
plt.plot(np.log10(final_Z3[38,NII6583]/final_Z3[38,Ha]),np.log10(final_Z3[38,OIII]),'k', marker='v', markersize=4)
plt.plot(np.log10(final_Z3[99,NII6583]/final_Z3[99,Ha]),np.log10(final_Z3[99,OIII]),'k', marker='p', markersize=4)

#Data
plt.plot(np.log10(NII6584_3393/Ha_3393), np.log10(OIII_3393/Hb_3393), 'P', color='lawngreen')
plt.plot(np.log10(NII6585_RGs/Ha_RGs), np.log10(OIII_RGs/Hb_RGs), '*', color='fuchsia')
#labels
plt.xlabel('log$_{10}$ [NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
#plt.xlim(10**(-1.5),10**(0.9))
#plt.ylim(10**(-1),10**(1.8))
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/log_OIII_Hb_vs_NII_Ha_SecNC.pdf', bbox_inches='tight')
plt.close()










# ################################## OIII / Hb vs OI / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,OI6300]/final_Z01[38:100,Ha],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,OI6300]/final_Z01[38,Ha],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,OI6300]/final_Z01[99,Ha],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,OI6300]/final_Z01[138:200,Ha],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,OI6300]/final_Z01[138,Ha],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,OI6300]/final_Z01[199,Ha],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,OI6300]/final_Z01[238:300,Ha],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,OI6300]/final_Z01[238,Ha],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,OI6300]/final_Z01[299,Ha],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,OI6300]/final_Z01[338:400,Ha],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,OI6300]/final_Z01[338,Ha],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,OI6300]/final_Z01[399,Ha],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,OI6300]/final_Z01[438:500,Ha],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,OI6300]/final_Z01[438,Ha],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,OI6300]/final_Z01[499,Ha],final_Z01[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(OI_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-2),10**0); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(1e-2,10**(1.8)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,OI6300]/final_Z05[38:100,Ha],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,OI6300]/final_Z05[38,Ha],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,OI6300]/final_Z05[99,Ha],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,OI6300]/final_Z05[138:200,Ha],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,OI6300]/final_Z05[138,Ha],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,OI6300]/final_Z05[199,Ha],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,OI6300]/final_Z05[238:300,Ha],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,OI6300]/final_Z05[238,Ha],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,OI6300]/final_Z05[299,Ha],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,OI6300]/final_Z05[338:400,Ha],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,OI6300]/final_Z05[338,Ha],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,OI6300]/final_Z05[399,Ha],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,OI6300]/final_Z05[438:500,Ha],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,OI6300]/final_Z05[438,Ha],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,OI6300]/final_Z05[499,Ha],final_Z05[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(OI_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**0); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(1e-2,10**(1.8)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,OI6300]/final_Z1[38:100,Ha],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,OI6300]/final_Z1[38,Ha],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,OI6300]/final_Z1[99,Ha],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,OI6300]/final_Z1[138:200,Ha],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,OI6300]/final_Z1[138,Ha],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,OI6300]/final_Z1[199,Ha],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,OI6300]/final_Z1[238:300,Ha],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,OI6300]/final_Z1[238,Ha],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,OI6300]/final_Z1[299,Ha],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,OI6300]/final_Z1[338:400,Ha],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,OI6300]/final_Z1[338,Ha],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,OI6300]/final_Z1[399,Ha],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,OI6300]/final_Z1[438:500,Ha],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,OI6300]/final_Z1[438,Ha],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,OI6300]/final_Z1[499,Ha],final_Z1[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(OI_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**0); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(1e-2,10**(1.8)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,OI6300]/final_Z2[38:100,Ha],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,OI6300]/final_Z2[38,Ha],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,OI6300]/final_Z2[99,Ha],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,OI6300]/final_Z2[138:200,Ha],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,OI6300]/final_Z2[138,Ha],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,OI6300]/final_Z2[199,Ha],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,OI6300]/final_Z2[238:300,Ha],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,OI6300]/final_Z2[238,Ha],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,OI6300]/final_Z2[299,Ha],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,OI6300]/final_Z2[338:400,Ha],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,OI6300]/final_Z2[338,Ha],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,OI6300]/final_Z2[399,Ha],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,OI6300]/final_Z2[438:500,Ha],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,OI6300]/final_Z2[438,Ha],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,OI6300]/final_Z2[499,Ha],final_Z2[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(OI_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**0); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(1e-2,10**(1.8)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,OI6300]/final_Z3[138:200,Ha],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,OI6300]/final_Z3[138,Ha],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,OI6300]/final_Z3[199,Ha],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,OI6300]/final_Z3[238:300,Ha],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,OI6300]/final_Z3[238,Ha],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,OI6300]/final_Z3[299,Ha],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,OI6300]/final_Z3[338:400,Ha],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,OI6300]/final_Z3[338,Ha],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,OI6300]/final_Z3[399,Ha],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,OI6300]/final_Z3[438:500,Ha],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,OI6300]/final_Z3[438,Ha],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,OI6300]/final_Z3[499,Ha],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,OI6300]/final_Z3[38:100,Ha],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,OI6300]/final_Z3[38,Ha],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,OI6300]/final_Z3[99,Ha],final_Z3[99,OIII],'k', marker='p', markersize=4)

#Data
plt.plot(OI_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**0); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(1e-2,10**(1.8)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_OI_Ha_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIII] / Hb vs [NeV] 3426 / [NeIII] 3869 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,NeV3426]/final_Z01[38:100,NeIII3869],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NeV3426]/final_Z01[38,NeIII3869],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NeV3426]/final_Z01[99,NeIII3869],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,NeV3426]/final_Z01[138:200,NeIII3869],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NeV3426]/final_Z01[138,NeIII3869],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NeV3426]/final_Z01[199,NeIII3869],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NeV3426]/final_Z01[238:300,NeIII3869],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NeV3426]/final_Z01[238,NeIII3869],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NeV3426]/final_Z01[299,NeIII3869],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NeV3426]/final_Z01[338:400,NeIII3869],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NeV3426]/final_Z01[338,NeIII3869],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NeV3426]/final_Z01[399,NeIII3869],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NeV3426]/final_Z01[438:500,NeIII3869],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NeV3426]/final_Z01[438,NeIII3869],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NeV3426]/final_Z01[499,NeIII3869],final_Z01[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_1068/NeIII3869_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(0.3),10**(1.4)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NeV3426]/final_Z05[38:100,NeIII3869],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NeV3426]/final_Z05[38,NeIII3869],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NeV3426]/final_Z05[99,NeIII3869],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NeV3426]/final_Z05[138:200,NeIII3869],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NeV3426]/final_Z05[138,NeIII3869],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NeV3426]/final_Z05[199,NeIII3869],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NeV3426]/final_Z05[238:300,NeIII3869],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NeV3426]/final_Z05[238,NeIII3869],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NeV3426]/final_Z05[299,NeIII3869],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NeV3426]/final_Z05[338:400,NeIII3869],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NeV3426]/final_Z05[338,NeIII3869],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NeV3426]/final_Z05[399,NeIII3869],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NeV3426]/final_Z05[438:500,NeIII3869],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NeV3426]/final_Z05[438,NeIII3869],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NeV3426]/final_Z05[499,NeIII3869],final_Z05[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_1068/NeIII3869_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(0.3),10**(1.4)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NeV3426]/final_Z1[38:100,NeIII3869],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NeV3426]/final_Z1[38,NeIII3869],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NeV3426]/final_Z1[99,NeIII3869],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NeV3426]/final_Z1[138:200,NeIII3869],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NeV3426]/final_Z1[138,NeIII3869],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NeV3426]/final_Z1[199,NeIII3869],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NeV3426]/final_Z1[238:300,NeIII3869],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NeV3426]/final_Z1[238,NeIII3869],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NeV3426]/final_Z1[299,NeIII3869],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NeV3426]/final_Z1[338:400,NeIII3869],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NeV3426]/final_Z1[338,NeIII3869],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NeV3426]/final_Z1[399,NeIII3869],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NeV3426]/final_Z1[438:500,NeIII3869],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NeV3426]/final_Z1[438,NeIII3869],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NeV3426]/final_Z1[499,NeIII3869],final_Z1[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_1068/NeIII3869_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(0.3),10**(1.4)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NeV3426]/final_Z2[38:100,NeIII3869],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NeV3426]/final_Z2[38,NeIII3869],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NeV3426]/final_Z2[99,NeIII3869],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NeV3426]/final_Z2[138:200,NeIII3869],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NeV3426]/final_Z2[138,NeIII3869],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NeV3426]/final_Z2[199,NeIII3869],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NeV3426]/final_Z2[238:300,NeIII3869],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NeV3426]/final_Z2[238,NeIII3869],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NeV3426]/final_Z2[299,NeIII3869],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NeV3426]/final_Z2[338:400,NeIII3869],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NeV3426]/final_Z2[338,NeIII3869],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NeV3426]/final_Z2[399,NeIII3869],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NeV3426]/final_Z2[438:500,NeIII3869],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NeV3426]/final_Z2[438,NeIII3869],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NeV3426]/final_Z2[499,NeIII3869],final_Z2[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_1068/NeIII3869_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(0.3),10**(1.4)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,NeV3426]/final_Z3[138:200,NeIII3869],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NeV3426]/final_Z3[138,NeIII3869],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NeV3426]/final_Z3[199,NeIII3869],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NeV3426]/final_Z3[238:300,NeIII3869],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NeV3426]/final_Z3[238,NeIII3869],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NeV3426]/final_Z3[299,NeIII3869],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NeV3426]/final_Z3[338:400,NeIII3869],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NeV3426]/final_Z3[338,NeIII3869],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NeV3426]/final_Z3[399,NeIII3869],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NeV3426]/final_Z3[438:500,NeIII3869],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NeV3426]/final_Z3[438,NeIII3869],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NeV3426]/final_Z3[499,NeIII3869],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,NeV3426]/final_Z3[38:100,NeIII3869],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NeV3426]/final_Z3[38,NeIII3869],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NeV3426]/final_Z3[99,NeIII3869],final_Z3[99,OIII],'k', marker='p', markersize=4)

#Data
plt.plot(NeV3426_1068/NeIII3869_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(0.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(0.3),10**(1.4)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_NeV3426_NeIII3869_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## OIII / Hb vs HeII 4686 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,HeII4686],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,HeII4686],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,HeII4686],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,HeII4686],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,HeII4686],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,HeII4686],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,HeII4686],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,HeII4686],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,HeII4686],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,HeII4686],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,HeII4686],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,HeII4686],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,HeII4686],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,HeII4686],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,HeII4686],final_Z01[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_1068/Hb_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(HeII4686_RGs/Hb_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,HeII4686],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,HeII4686],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,HeII4686],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,HeII4686],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,HeII4686],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,HeII4686],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,HeII4686],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,HeII4686],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,HeII4686],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,HeII4686],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,HeII4686],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,HeII4686],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,HeII4686],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,HeII4686],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,HeII4686],final_Z05[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_1068/Hb_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(HeII4686_RGs/Hb_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,HeII4686],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,HeII4686],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,HeII4686],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,HeII4686],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,HeII4686],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,HeII4686],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,HeII4686],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,HeII4686],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,HeII4686],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,HeII4686],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,HeII4686],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,HeII4686],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,HeII4686],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,HeII4686],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,HeII4686],final_Z1[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_1068/Hb_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(HeII4686_RGs/Hb_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.7)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,HeII4686],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,HeII4686],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,HeII4686],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,HeII4686],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,HeII4686],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,HeII4686],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,HeII4686],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,HeII4686],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,HeII4686],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,HeII4686],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,HeII4686],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,HeII4686],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,HeII4686],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,HeII4686],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,HeII4686],final_Z2[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_1068/Hb_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(HeII4686_RGs/Hb_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.7)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,HeII4686],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,HeII4686],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,HeII4686],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,HeII4686],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,HeII4686],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,HeII4686],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,HeII4686],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,HeII4686],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,HeII4686],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,HeII4686],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,HeII4686],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,HeII4686],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,HeII4686],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,HeII4686],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,HeII4686],final_Z3[99,OIII],'k', marker='p', markersize=4)

#Data
plt.plot(HeII4686_1068/Hb_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(HeII4686_RGs/Hb_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.8),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.5),10**(1.7)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_HeII4686_Hb_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIII] / He II vs [NeIV] / OIII] 1663 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NeV3426]/final_Z01[138:200,NeIII3869],final_Z01[138:200,OIII4363]/final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NeV3426]/final_Z01[138,NeIII3869],final_Z01[138,OIII4363]/final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NeV3426]/final_Z01[199,NeIII3869],final_Z01[199,OIII4363]/final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NeV3426]/final_Z01[238:300,NeIII3869],final_Z01[238:300,OIII4363]/final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NeV3426]/final_Z01[238,NeIII3869],final_Z01[238,OIII4363]/final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NeV3426]/final_Z01[299,NeIII3869],final_Z01[299,OIII4363]/final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NeV3426]/final_Z01[338:400,NeIII3869],final_Z01[338:400,OIII4363]/final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NeV3426]/final_Z01[338,NeIII3869],final_Z01[338,OIII4363]/final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NeV3426]/final_Z01[399,NeIII3869],final_Z01[399,OIII4363]/final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NeV3426]/final_Z01[438:500,NeIII3869],final_Z01[438:500,OIII4363]/final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NeV3426]/final_Z01[438,NeIII3869],final_Z01[438,OIII4363]/final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NeV3426]/final_Z01[499,NeIII3869],final_Z01[499,OIII4363]/final_Z01[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NeV3426]/final_Z01[38:100,NeIII3869],final_Z01[38:100,OIII4363]/final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NeV3426]/final_Z01[38,NeIII3869],final_Z01[38,OIII4363]/final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NeV3426]/final_Z01[99,NeIII3869],final_Z01[99,OIII4363]/final_Z01[99,OIII],'k', marker='p', markersize=4)

#Data
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII4363_RGs/OIII_RGs, '*', color='fuchsia')
plt.plot(NeV3426_1068/NeIII3869_1068, OIII4363_1068/OIII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.ylabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(1.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-3),10**(-0.2)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NeV3426]/final_Z05[38:100,NeIII3869],final_Z05[38:100,OIII4363]/final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NeV3426]/final_Z05[38,NeIII3869],final_Z05[38,OIII4363]/final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NeV3426]/final_Z05[99,NeIII3869],final_Z05[99,OIII4363]/final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NeV3426]/final_Z05[138:200,NeIII3869],final_Z05[138:200,OIII4363]/final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NeV3426]/final_Z05[138,NeIII3869],final_Z05[138,OIII4363]/final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NeV3426]/final_Z05[199,NeIII3869],final_Z05[199,OIII4363]/final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NeV3426]/final_Z05[238:300,NeIII3869],final_Z05[238:300,OIII4363]/final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NeV3426]/final_Z05[238,NeIII3869],final_Z05[238,OIII4363]/final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NeV3426]/final_Z05[299,NeIII3869],final_Z05[299,OIII4363]/final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NeV3426]/final_Z05[338:400,NeIII3869],final_Z05[338:400,OIII4363]/final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NeV3426]/final_Z05[338,NeIII3869],final_Z05[338,OIII4363]/final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NeV3426]/final_Z05[399,NeIII3869],final_Z05[399,OIII4363]/final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NeV3426]/final_Z05[438:500,NeIII3869],final_Z05[438:500,OIII4363]/final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NeV3426]/final_Z05[438,NeIII3869],final_Z05[438,OIII4363]/final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NeV3426]/final_Z05[499,NeIII3869],final_Z05[499,OIII4363]/final_Z05[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII4363_RGs/OIII_RGs, '*', color='fuchsia')
plt.plot(NeV3426_1068/NeIII3869_1068, OIII4363_1068/OIII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(1.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-3),10**(-0.2)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NeV3426]/final_Z1[38:100,NeIII3869],final_Z1[38:100,OIII4363]/final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NeV3426]/final_Z1[38,NeIII3869],final_Z1[38,OIII4363]/final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NeV3426]/final_Z1[99,NeIII3869],final_Z1[99,OIII4363]/final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NeV3426]/final_Z1[138:200,NeIII3869],final_Z1[138:200,OIII4363]/final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NeV3426]/final_Z1[138,NeIII3869],final_Z1[138,OIII4363]/final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NeV3426]/final_Z1[199,NeIII3869],final_Z1[199,OIII4363]/final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NeV3426]/final_Z1[238:300,NeIII3869],final_Z1[238:300,OIII4363]/final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NeV3426]/final_Z1[238,NeIII3869],final_Z1[238,OIII4363]/final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NeV3426]/final_Z1[299,NeIII3869],final_Z1[299,OIII4363]/final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NeV3426]/final_Z1[338:400,NeIII3869],final_Z1[338:400,OIII4363]/final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NeV3426]/final_Z1[338,NeIII3869],final_Z1[338,OIII4363]/final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NeV3426]/final_Z1[399,NeIII3869],final_Z1[399,OIII4363]/final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NeV3426]/final_Z1[438:500,NeIII3869],final_Z1[438:500,OIII4363]/final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NeV3426]/final_Z1[438,NeIII3869],final_Z1[438,OIII4363]/final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NeV3426]/final_Z1[499,NeIII3869],final_Z1[499,OIII4363]/final_Z1[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII4363_RGs/OIII_RGs, '*', color='fuchsia')
plt.plot(NeV3426_1068/NeIII3869_1068, OIII4363_1068/OIII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(1.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-3),10**(-0.2)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NeV3426]/final_Z2[38:100,NeIII3869],final_Z2[38:100,OIII4363]/final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NeV3426]/final_Z2[38,NeIII3869],final_Z2[38,OIII4363]/final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NeV3426]/final_Z2[99,NeIII3869],final_Z2[99,OIII4363]/final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NeV3426]/final_Z2[138:200,NeIII3869],final_Z2[138:200,OIII4363]/final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NeV3426]/final_Z2[138,NeIII3869],final_Z2[138,OIII4363]/final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NeV3426]/final_Z2[199,NeIII3869],final_Z2[199,OIII4363]/final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NeV3426]/final_Z2[238:300,NeIII3869],final_Z2[238:300,OIII4363]/final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NeV3426]/final_Z2[238,NeIII3869],final_Z2[238,OIII4363]/final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NeV3426]/final_Z2[299,NeIII3869],final_Z2[299,OIII4363]/final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NeV3426]/final_Z2[338:400,NeIII3869],final_Z2[338:400,OIII4363]/final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NeV3426]/final_Z2[338,NeIII3869],final_Z2[338,OIII4363]/final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NeV3426]/final_Z2[399,NeIII3869],final_Z2[399,OIII4363]/final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NeV3426]/final_Z2[438:500,NeIII3869],final_Z2[438:500,OIII4363]/final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NeV3426]/final_Z2[438,NeIII3869],final_Z2[438,OIII4363]/final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NeV3426]/final_Z2[499,NeIII3869],final_Z2[499,OIII4363]/final_Z2[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII4363_RGs/OIII_RGs, '*', color='fuchsia')
plt.plot(NeV3426_1068/NeIII3869_1068, OIII4363_1068/OIII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(1.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-3),10**(-0.2)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NeV3426]/final_Z3[38:100,NeIII3869],final_Z3[38:100,OIII4363]/final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NeV3426]/final_Z3[38,NeIII3869],final_Z3[38,OIII4363]/final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NeV3426]/final_Z3[99,NeIII3869],final_Z3[99,OIII4363]/final_Z3[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NeV3426]/final_Z3[138:200,NeIII3869],final_Z3[138:200,OIII4363]/final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NeV3426]/final_Z3[138,NeIII3869],final_Z3[138,OIII4363]/final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NeV3426]/final_Z3[199,NeIII3869],final_Z3[199,OIII4363]/final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NeV3426]/final_Z3[238:300,NeIII3869],final_Z3[238:300,OIII4363]/final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NeV3426]/final_Z3[238,NeIII3869],final_Z3[238,OIII4363]/final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NeV3426]/final_Z3[299,NeIII3869],final_Z3[299,OIII4363]/final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NeV3426]/final_Z3[338:400,NeIII3869],final_Z3[338:400,OIII4363]/final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NeV3426]/final_Z3[338,NeIII3869],final_Z3[338,OIII4363]/final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NeV3426]/final_Z3[399,NeIII3869],final_Z3[399,OIII4363]/final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NeV3426]/final_Z3[438:500,NeIII3869],final_Z3[438:500,OIII4363]/final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NeV3426]/final_Z3[438,NeIII3869],final_Z3[438,OIII4363]/final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NeV3426]/final_Z3[499,NeIII3869],final_Z3[499,OIII4363]/final_Z3[499,OIII],'g', marker='p', markersize=4)

#Data
plt.plot(NeV3426_RGs/NeIII3869_RGs, OIII4363_RGs/OIII_RGs, '*', color='fuchsia')
plt.plot(NeV3426_1068/NeIII3869_1068, OIII4363_1068/OIII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[NeV] $\\lambda$3426 / [NeIII] $\\lambda$3869')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(1.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-3),10**(-0.2)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII4363_OIII_vs_NeV3426_NeIII3869_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [NII] / Ha vs HeII 4686 / Hb ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,HeII4686],final_Z01[38:100,NII6583]/final_Z01[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,HeII4686],final_Z01[38,NII6583]/final_Z01[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,HeII4686],final_Z01[99,NII6583]/final_Z01[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,HeII4686],final_Z01[138:200,NII6583]/final_Z01[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,HeII4686],final_Z01[138,NII6583]/final_Z01[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,HeII4686],final_Z01[199,NII6583]/final_Z01[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,HeII4686],final_Z01[238:300,NII6583]/final_Z01[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,HeII4686],final_Z01[238,NII6583]/final_Z01[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,HeII4686],final_Z01[299,NII6583]/final_Z01[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences/
plt.plot(final_Z01[338:400,HeII4686],final_Z01[338:400,NII6583]/final_Z01[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,HeII4686],final_Z01[338,NII6583]/final_Z01[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,HeII4686],final_Z01[399,NII6583]/final_Z01[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,HeII4686],final_Z01[438:500,NII6583]/final_Z01[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,HeII4686],final_Z01[438,NII6583]/final_Z01[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,HeII4686],final_Z01[499,NII6583]/final_Z01[499,Ha],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_RGs/Hb_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393,  NII6584_3393/Ha_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.ylabel('[NII] $\\lambda$6585 / H$\\alpha$')
ax.set_xscale('log') #plt.xlim(10**(-1.6),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.6),10**(0.6)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,HeII4686],final_Z05[38:100,NII6583]/final_Z05[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,HeII4686],final_Z05[38,NII6583]/final_Z05[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,HeII4686],final_Z05[99,NII6583]/final_Z05[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,HeII4686],final_Z05[138:200,NII6583]/final_Z05[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,HeII4686],final_Z05[138,NII6583]/final_Z05[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,HeII4686],final_Z05[199,NII6583]/final_Z05[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,HeII4686],final_Z05[238:300,NII6583]/final_Z05[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,HeII4686],final_Z05[238,NII6583]/final_Z05[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,HeII4686],final_Z05[299,NII6583]/final_Z05[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences/
plt.plot(final_Z05[338:400,HeII4686],final_Z05[338:400,NII6583]/final_Z05[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,HeII4686],final_Z05[338,NII6583]/final_Z05[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,HeII4686],final_Z05[399,NII6583]/final_Z05[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,HeII4686],final_Z05[438:500,NII6583]/final_Z05[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,HeII4686],final_Z05[438,NII6583]/final_Z05[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,HeII4686],final_Z05[499,NII6583]/final_Z05[499,Ha],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_RGs/Hb_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393,  NII6584_3393/Ha_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.6),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.6),10**(0.6)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,HeII4686],final_Z1[38:100,NII6583]/final_Z1[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,HeII4686],final_Z1[38,NII6583]/final_Z1[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,HeII4686],final_Z1[99,NII6583]/final_Z1[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,HeII4686],final_Z1[138:200,NII6583]/final_Z1[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,HeII4686],final_Z1[138,NII6583]/final_Z1[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,HeII4686],final_Z1[199,NII6583]/final_Z1[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,HeII4686],final_Z1[238:300,NII6583]/final_Z1[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,HeII4686],final_Z1[238,NII6583]/final_Z1[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,HeII4686],final_Z1[299,NII6583]/final_Z1[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences/
plt.plot(final_Z1[338:400,HeII4686],final_Z1[338:400,NII6583]/final_Z1[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,HeII4686],final_Z1[338,NII6583]/final_Z1[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,HeII4686],final_Z1[399,NII6583]/final_Z1[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,HeII4686],final_Z1[438:500,NII6583]/final_Z1[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,HeII4686],final_Z1[438,NII6583]/final_Z1[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,HeII4686],final_Z1[499,NII6583]/final_Z1[499,Ha],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_RGs/Hb_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393,  NII6584_3393/Ha_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.6),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.6),10**(0.6)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,HeII4686],final_Z2[38:100,NII6583]/final_Z2[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,HeII4686],final_Z2[38,NII6583]/final_Z2[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,HeII4686],final_Z2[99,NII6583]/final_Z2[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,HeII4686],final_Z2[138:200,NII6583]/final_Z2[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,HeII4686],final_Z2[138,NII6583]/final_Z2[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,HeII4686],final_Z2[199,NII6583]/final_Z2[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,HeII4686],final_Z2[238:300,NII6583]/final_Z2[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,HeII4686],final_Z2[238,NII6583]/final_Z2[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,HeII4686],final_Z2[299,NII6583]/final_Z2[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences/
plt.plot(final_Z2[338:400,HeII4686],final_Z2[338:400,NII6583]/final_Z2[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,HeII4686],final_Z2[338,NII6583]/final_Z2[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,HeII4686],final_Z2[399,NII6583]/final_Z2[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,HeII4686],final_Z2[438:500,NII6583]/final_Z2[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,HeII4686],final_Z2[438,NII6583]/final_Z2[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,HeII4686],final_Z2[499,NII6583]/final_Z2[499,Ha],'g', marker='p', markersize=4)

#Data
plt.plot(HeII4686_RGs/Hb_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393,  NII6584_3393/Ha_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.6),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.6),10**(0.6)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,HeII4686],final_Z3[138:200,NII6583]/final_Z3[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,HeII4686],final_Z3[138,NII6583]/final_Z3[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,HeII4686],final_Z3[199,NII6583]/final_Z3[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,HeII4686],final_Z3[238:300,NII6583]/final_Z3[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,HeII4686],final_Z3[238,NII6583]/final_Z3[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,HeII4686],final_Z3[299,NII6583]/final_Z3[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences/
plt.plot(final_Z3[338:400,HeII4686],final_Z3[338:400,NII6583]/final_Z3[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,HeII4686],final_Z3[338,NII6583]/final_Z3[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,HeII4686],final_Z3[399,NII6583]/final_Z3[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,HeII4686],final_Z3[438:500,NII6583]/final_Z3[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,HeII4686],final_Z3[438,NII6583]/final_Z3[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,HeII4686],final_Z3[499,NII6583]/final_Z3[499,Ha],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,HeII4686],final_Z3[38:100,NII6583]/final_Z3[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,HeII4686],final_Z3[38,NII6583]/final_Z3[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,HeII4686],final_Z3[99,NII6583]/final_Z3[99,Ha],'k', marker='p', markersize=4)

#Data
plt.plot(HeII4686_RGs/Hb_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(HeII4686_3393/Hb_3393,  NII6584_3393/Ha_3393, 'P', color='lawngreen')
#labels
plt.xlabel('HeII $\\lambda$4686 / H$\\beta$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.6),10**(0.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2.6),10**(0.6)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NII_Ha_vs_HeII4686_Hb_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## CIII] / He II vs CIV / HeII ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,CIV]/final_Z01[38:100,HeII],final_Z01[38:100,CIII]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIV]/final_Z01[38,HeII],final_Z01[38,CIII]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIV]/final_Z01[99,HeII],final_Z01[99,CIII]/final_Z01[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,CIV]/final_Z01[138:200,HeII],final_Z01[138:200,CIII]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIV]/final_Z01[138,HeII],final_Z01[138,CIII]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIV]/final_Z01[199,HeII],final_Z01[199,CIII]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIV]/final_Z01[238:300,HeII],final_Z01[238:300,CIII]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIV]/final_Z01[238,HeII],final_Z01[238,CIII]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIV]/final_Z01[299,HeII],final_Z01[299,CIII]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIV]/final_Z01[338:400,HeII],final_Z01[338:400,CIII]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIV]/final_Z01[338,HeII],final_Z01[338,CIII]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIV]/final_Z01[399,HeII],final_Z01[399,CIII]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIV]/final_Z01[438:500,HeII],final_Z01[438:500,CIII]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIV]/final_Z01[438,HeII],final_Z01[438,CIII]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIV]/final_Z01[499,HeII],final_Z01[499,CIII]/final_Z01[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.ylabel('CIII] $\\lambda$1909 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.8),10**(1.4)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIV]/final_Z05[38:100,HeII],final_Z05[38:100,CIII]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIV]/final_Z05[38,HeII],final_Z05[38,CIII]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIV]/final_Z05[99,HeII],final_Z05[99,CIII]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIV]/final_Z05[138:200,HeII],final_Z05[138:200,CIII]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIV]/final_Z05[138,HeII],final_Z05[138,CIII]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIV]/final_Z05[199,HeII],final_Z05[199,CIII]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIV]/final_Z05[238:300,HeII],final_Z05[238:300,CIII]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIV]/final_Z05[238,HeII],final_Z05[238,CIII]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIV]/final_Z05[299,HeII],final_Z05[299,CIII]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIV]/final_Z05[338:400,HeII],final_Z05[338:400,CIII]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIV]/final_Z05[338,HeII],final_Z05[338,CIII]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIV]/final_Z05[399,HeII],final_Z05[399,CIII]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIV]/final_Z05[438:500,HeII],final_Z05[438:500,CIII]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIV]/final_Z05[438,HeII],final_Z05[438,CIII]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIV]/final_Z05[499,HeII],final_Z05[499,CIII]/final_Z05[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.8),10**(1.4)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIV]/final_Z1[38:100,HeII],final_Z1[38:100,CIII]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIV]/final_Z1[38,HeII],final_Z1[38,CIII]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIV]/final_Z1[99,HeII],final_Z1[99,CIII]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIV]/final_Z1[138:200,HeII],final_Z1[138:200,CIII]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIV]/final_Z1[138,HeII],final_Z1[138,CIII]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIV]/final_Z1[199,HeII],final_Z1[199,CIII]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIV]/final_Z1[238:300,HeII],final_Z1[238:300,CIII]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIV]/final_Z1[238,HeII],final_Z1[238,CIII]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIV]/final_Z1[299,HeII],final_Z1[299,CIII]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIV]/final_Z1[338:400,HeII],final_Z1[338:400,CIII]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIV]/final_Z1[338,HeII],final_Z1[338,CIII]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIV]/final_Z1[399,HeII],final_Z1[399,CIII]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIV]/final_Z1[438:500,HeII],final_Z1[438:500,CIII]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIV]/final_Z1[438,HeII],final_Z1[438,CIII]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIV]/final_Z1[499,HeII],final_Z1[499,CIII]/final_Z1[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.8),10**(1.4)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIV]/final_Z2[38:100,HeII],final_Z2[38:100,CIII]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIV]/final_Z2[38,HeII],final_Z2[38,CIII]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIV]/final_Z2[99,HeII],final_Z2[99,CIII]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIV]/final_Z2[138:200,HeII],final_Z2[138:200,CIII]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIV]/final_Z2[138,HeII],final_Z2[138,CIII]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIV]/final_Z2[199,HeII],final_Z2[199,CIII]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIV]/final_Z2[238:300,HeII],final_Z2[238:300,CIII]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIV]/final_Z2[238,HeII],final_Z2[238,CIII]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIV]/final_Z2[299,HeII],final_Z2[299,CIII]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIV]/final_Z2[338:400,HeII],final_Z2[338:400,CIII]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIV]/final_Z2[338,HeII],final_Z2[338,CIII]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIV]/final_Z2[399,HeII],final_Z2[399,CIII]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIV]/final_Z2[438:500,HeII],final_Z2[438:500,CIII]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIV]/final_Z2[438,HeII],final_Z2[438,CIII]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIV]/final_Z2[499,HeII],final_Z2[499,CIII]/final_Z2[499,HeII],'g', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.8),10**(1.4)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,CIV]/final_Z3[138:200,HeII],final_Z3[138:200,CIII]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIV]/final_Z3[138,HeII],final_Z3[138,CIII]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIV]/final_Z3[199,HeII],final_Z3[199,CIII]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIV]/final_Z3[238:300,HeII],final_Z3[238:300,CIII]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIV]/final_Z3[238,HeII],final_Z3[238,CIII]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIV]/final_Z3[299,HeII],final_Z3[299,CIII]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIV]/final_Z3[338:400,HeII],final_Z3[338:400,CIII]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIV]/final_Z3[338,HeII],final_Z3[338,CIII]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIV]/final_Z3[399,HeII],final_Z3[399,CIII]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIV]/final_Z3[438:500,HeII],final_Z3[438:500,CIII]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIV]/final_Z3[438,HeII],final_Z3[438,CIII]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIV]/final_Z3[499,HeII],final_Z3[499,CIII]/final_Z3[499,HeII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,CIV]/final_Z3[38:100,HeII],final_Z3[38:100,CIII]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIV]/final_Z3[38,HeII],final_Z3[38,CIII]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIV]/final_Z3[99,HeII],final_Z3[99,CIII]/final_Z3[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(CIV_SDSS/HeII_SDSS, CIII_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/HeII_RGs, CIII_RGs/HeII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.7)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.8),10**(1.4)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIII_HeII_vs_CIV_HeII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIII] / Hb vs [SII] / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,SII_sum]/final_Z01[38:100,Ha],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,SII_sum]/final_Z01[38,Ha],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,SII_sum]/final_Z01[99,Ha],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,SII_sum]/final_Z01[138:200,Ha],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,SII_sum]/final_Z01[138,Ha],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,SII_sum]/final_Z01[199,Ha],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,SII_sum]/final_Z01[238:300,Ha],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,SII_sum]/final_Z01[238,Ha],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,SII_sum]/final_Z01[299,Ha],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,SII_sum]/final_Z01[338:400,Ha],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,SII_sum]/final_Z01[338,Ha],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,SII_sum]/final_Z01[399,Ha],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,SII_sum]/final_Z01[438:500,Ha],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,SII_sum]/final_Z01[438,Ha],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,SII_sum]/final_Z01[499,Ha],final_Z01[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(SII_sum_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,SII_sum]/final_Z05[38:100,Ha],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,SII_sum]/final_Z05[38,Ha],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,SII_sum]/final_Z05[99,Ha],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,SII_sum]/final_Z05[138:200,Ha],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,SII_sum]/final_Z05[138,Ha],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,SII_sum]/final_Z05[199,Ha],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,SII_sum]/final_Z05[238:300,Ha],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,SII_sum]/final_Z05[238,Ha],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,SII_sum]/final_Z05[299,Ha],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,SII_sum]/final_Z05[338:400,Ha],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,SII_sum]/final_Z05[338,Ha],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,SII_sum]/final_Z05[399,Ha],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,SII_sum]/final_Z05[438:500,Ha],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,SII_sum]/final_Z05[438,Ha],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,SII_sum]/final_Z05[499,Ha],final_Z05[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(SII_sum_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,SII_sum]/final_Z1[38:100,Ha],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,SII_sum]/final_Z1[38,Ha],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,SII_sum]/final_Z1[99,Ha],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,SII_sum]/final_Z1[138:200,Ha],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,SII_sum]/final_Z1[138,Ha],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,SII_sum]/final_Z1[199,Ha],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,SII_sum]/final_Z1[238:300,Ha],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,SII_sum]/final_Z1[238,Ha],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,SII_sum]/final_Z1[299,Ha],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,SII_sum]/final_Z1[338:400,Ha],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,SII_sum]/final_Z1[338,Ha],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,SII_sum]/final_Z1[399,Ha],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,SII_sum]/final_Z1[438:500,Ha],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,SII_sum]/final_Z1[438,Ha],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,SII_sum]/final_Z1[499,Ha],final_Z1[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(SII_sum_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,SII_sum]/final_Z2[38:100,Ha],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,SII_sum]/final_Z2[38,Ha],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,SII_sum]/final_Z2[99,Ha],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,SII_sum]/final_Z2[138:200,Ha],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,SII_sum]/final_Z2[138,Ha],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,SII_sum]/final_Z2[199,Ha],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,SII_sum]/final_Z2[238:300,Ha],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,SII_sum]/final_Z2[238,Ha],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,SII_sum]/final_Z2[299,Ha],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,SII_sum]/final_Z2[338:400,Ha],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,SII_sum]/final_Z2[338,Ha],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,SII_sum]/final_Z2[399,Ha],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,SII_sum]/final_Z2[438:500,Ha],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,SII_sum]/final_Z2[438,Ha],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,SII_sum]/final_Z2[499,Ha],final_Z2[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(SII_sum_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,SII_sum]/final_Z3[138:200,Ha],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,SII_sum]/final_Z3[138,Ha],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,SII_sum]/final_Z3[199,Ha],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,SII_sum]/final_Z3[238:300,Ha],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,SII_sum]/final_Z3[238,Ha],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,SII_sum]/final_Z3[299,Ha],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,SII_sum]/final_Z3[338:400,Ha],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,SII_sum]/final_Z3[338,Ha],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,SII_sum]/final_Z3[399,Ha],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,SII_sum]/final_Z3[438:500,Ha],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,SII_sum]/final_Z3[438,Ha],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,SII_sum]/final_Z3[499,Ha],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,SII_sum]/final_Z3[38:100,Ha],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,SII_sum]/final_Z3[38,Ha],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,SII_sum]/final_Z3[99,Ha],final_Z3[99,OIII],'k', marker='p', markersize=4)

# Data
plt.plot(SII_sum_1068/Ha_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(SII_sum_3393/Ha_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.5),10**(1.5)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_SII_Ha_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIII] / Hb vs [NII] / [OII] 3727 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,NII6583]/final_Z01[38:100,OII3727],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NII6583]/final_Z01[38,OII3727],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NII6583]/final_Z01[99,OII3727],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,NII6583]/final_Z01[138:200,OII3727],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NII6583]/final_Z01[138,OII3727],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NII6583]/final_Z01[199,OII3727],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NII6583]/final_Z01[238:300,OII3727],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NII6583]/final_Z01[238,OII3727],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NII6583]/final_Z01[299,OII3727],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NII6583]/final_Z01[338:400,OII3727],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NII6583]/final_Z01[338,OII3727],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NII6583]/final_Z01[399,OII3727],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NII6583]/final_Z01[438:500,OII3727],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NII6583]/final_Z01[438,OII3727],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NII6583]/final_Z01[499,OII3727],final_Z01[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(NII6584_3393/OII3727_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs /OII3727_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6585 / [OII] $\\lambda$3727')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NII6583]/final_Z05[38:100,OII3727],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NII6583]/final_Z05[38,OII3727],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NII6583]/final_Z05[99,OII3727],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NII6583]/final_Z05[138:200,OII3727],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NII6583]/final_Z05[138,OII3727],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NII6583]/final_Z05[199,OII3727],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NII6583]/final_Z05[238:300,OII3727],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NII6583]/final_Z05[238,OII3727],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NII6583]/final_Z05[299,OII3727],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NII6583]/final_Z05[338:400,OII3727],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NII6583]/final_Z05[338,OII3727],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NII6583]/final_Z05[399,OII3727],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NII6583]/final_Z05[438:500,OII3727],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NII6583]/final_Z05[438,OII3727],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NII6583]/final_Z05[499,OII3727],final_Z05[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(NII6584_3393/OII3727_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs /OII3727_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6585 / [OII] $\\lambda$3727')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NII6583]/final_Z1[38:100,OII3727],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NII6583]/final_Z1[38,OII3727],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NII6583]/final_Z1[99,OII3727],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NII6583]/final_Z1[138:200,OII3727],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NII6583]/final_Z1[138,OII3727],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NII6583]/final_Z1[199,OII3727],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NII6583]/final_Z1[238:300,OII3727],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NII6583]/final_Z1[238,OII3727],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NII6583]/final_Z1[299,OII3727],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NII6583]/final_Z1[338:400,OII3727],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NII6583]/final_Z1[338,OII3727],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NII6583]/final_Z1[399,OII3727],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NII6583]/final_Z1[438:500,OII3727],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NII6583]/final_Z1[438,OII3727],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NII6583]/final_Z1[499,OII3727],final_Z1[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(NII6584_3393/OII3727_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs /OII3727_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6585 / [OII] $\\lambda$3727')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NII6583]/final_Z2[38:100,OII3727],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NII6583]/final_Z2[38,OII3727],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NII6583]/final_Z2[99,OII3727],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NII6583]/final_Z2[138:200,OII3727],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NII6583]/final_Z2[138,OII3727],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NII6583]/final_Z2[199,OII3727],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NII6583]/final_Z2[238:300,OII3727],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NII6583]/final_Z2[238,OII3727],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NII6583]/final_Z2[299,OII3727],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NII6583]/final_Z2[338:400,OII3727],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NII6583]/final_Z2[338,OII3727],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NII6583]/final_Z2[399,OII3727],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NII6583]/final_Z2[438:500,OII3727],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NII6583]/final_Z2[438,OII3727],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NII6583]/final_Z2[499,OII3727],final_Z2[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(NII6584_3393/OII3727_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs /OII3727_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6585 / [OII] $\\lambda$3727')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,NII6583]/final_Z3[138:200,OII3727],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NII6583]/final_Z3[138,OII3727],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NII6583]/final_Z3[199,OII3727],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NII6583]/final_Z3[238:300,OII3727],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NII6583]/final_Z3[238,OII3727],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NII6583]/final_Z3[299,OII3727],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NII6583]/final_Z3[338:400,OII3727],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NII6583]/final_Z3[338,OII3727],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NII6583]/final_Z3[399,OII3727],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NII6583]/final_Z3[438:500,OII3727],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NII6583]/final_Z3[438,OII3727],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NII6583]/final_Z3[499,OII3727],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,NII6583]/final_Z3[38:100,OII3727],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NII6583]/final_Z3[38,OII3727],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NII6583]/final_Z3[99,OII3727],final_Z3[99,OIII],'k', marker='p', markersize=4)

# Data
plt.plot(NII6584_3393/OII3727_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(NII6585_RGs /OII3727_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[NII] $\\lambda$6585 / [OII] $\\lambda$3727')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_NII_OII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OIII] / Hb vs [OII] / [OIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,OII3727]/final_Z01[38:100,OIII],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,OII3727]/final_Z01[38,OIII],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,OII3727]/final_Z01[99,OIII],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,OII3727]/final_Z01[138:200,OIII],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,OII3727]/final_Z01[138,OIII],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,OII3727]/final_Z01[199,OIII],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,OII3727]/final_Z01[238:300,OIII],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,OII3727]/final_Z01[238,OIII],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,OII3727]/final_Z01[299,OIII],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,OII3727]/final_Z01[338:400,OIII],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,OII3727]/final_Z01[338,OIII],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,OII3727]/final_Z01[399,OIII],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,OII3727]/final_Z01[438:500,OIII],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,OII3727]/final_Z01[438,OIII],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,OII3727]/final_Z01[499,OIII],final_Z01[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OII3727_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,OII3727]/final_Z05[38:100,OIII],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,OII3727]/final_Z05[38,OIII],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,OII3727]/final_Z05[99,OIII],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,OII3727]/final_Z05[138:200,OIII],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,OII3727]/final_Z05[138,OIII],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,OII3727]/final_Z05[199,OIII],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,OII3727]/final_Z05[238:300,OIII],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,OII3727]/final_Z05[238,OIII],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,OII3727]/final_Z05[299,OIII],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,OII3727]/final_Z05[338:400,OIII],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,OII3727]/final_Z05[338,OIII],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,OII3727]/final_Z05[399,OIII],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,OII3727]/final_Z05[438:500,OIII],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,OII3727]/final_Z05[438,OIII],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,OII3727]/final_Z05[499,OIII],final_Z05[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OII3727_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,OII3727]/final_Z1[38:100,OIII],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,OII3727]/final_Z1[38,OIII],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,OII3727]/final_Z1[99,OIII],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,OII3727]/final_Z1[138:200,OIII],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,OII3727]/final_Z1[138,OIII],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,OII3727]/final_Z1[199,OIII],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,OII3727]/final_Z1[238:300,OIII],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,OII3727]/final_Z1[238,OIII],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,OII3727]/final_Z1[299,OIII],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,OII3727]/final_Z1[338:400,OIII],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,OII3727]/final_Z1[338,OIII],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,OII3727]/final_Z1[399,OIII],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,OII3727]/final_Z1[438:500,OIII],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,OII3727]/final_Z1[438,OIII],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,OII3727]/final_Z1[499,OIII],final_Z1[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OII3727_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(1.7)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,OII3727]/final_Z2[38:100,OIII],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,OII3727]/final_Z2[38,OIII],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,OII3727]/final_Z2[99,OIII],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,OII3727]/final_Z2[138:200,OIII],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,OII3727]/final_Z2[138,OIII],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,OII3727]/final_Z2[199,OIII],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,OII3727]/final_Z2[238:300,OIII],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,OII3727]/final_Z2[238,OIII],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,OII3727]/final_Z2[299,OIII],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,OII3727]/final_Z2[338:400,OIII],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,OII3727]/final_Z2[338,OIII],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,OII3727]/final_Z2[399,OIII],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,OII3727]/final_Z2[438:500,OIII],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,OII3727]/final_Z2[438,OIII],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,OII3727]/final_Z2[499,OIII],final_Z2[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OII3727_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(1.7)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,OII3727]/final_Z3[138:200,OIII],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,OII3727]/final_Z3[138,OIII],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,OII3727]/final_Z3[199,OIII],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,OII3727]/final_Z3[238:300,OIII],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,OII3727]/final_Z3[238,OIII],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,OII3727]/final_Z3[299,OIII],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,OII3727]/final_Z3[338:400,OIII],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,OII3727]/final_Z3[338,OIII],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,OII3727]/final_Z3[399,OIII],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,OII3727]/final_Z3[438:500,OIII],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,OII3727]/final_Z3[438,OIII],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,OII3727]/final_Z3[499,OIII],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,OII3727]/final_Z3[38:100,OIII],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,OII3727]/final_Z3[38,OIII],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,OII3727]/final_Z3[99,OIII],final_Z3[99,OIII],'k', marker='p', markersize=4)

# Data
plt.plot(OII3727_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
plt.plot(OII3727_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0.5)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(1.7)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_OII_OIII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIII / OIII] 1663 vs SiIII] / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,SiIII1888]/final_Z01[38:100,CIII],final_Z01[38:100,CIII]/final_Z01[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,SiIII1888]/final_Z01[38,CIII],final_Z01[38,CIII]/final_Z01[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,SiIII1888]/final_Z01[99,CIII],final_Z01[99,CIII]/final_Z01[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,SiIII1888]/final_Z01[138:200,CIII],final_Z01[138:200,CIII]/final_Z01[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,SiIII1888]/final_Z01[138,CIII],final_Z01[138,CIII]/final_Z01[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,SiIII1888]/final_Z01[199,CIII],final_Z01[199,CIII]/final_Z01[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,SiIII1888]/final_Z01[238:300,CIII],final_Z01[238:300,CIII]/final_Z01[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,SiIII1888]/final_Z01[238,CIII],final_Z01[238,CIII]/final_Z01[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,SiIII1888]/final_Z01[299,CIII],final_Z01[299,CIII]/final_Z01[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,SiIII1888]/final_Z01[338:400,CIII],final_Z01[338:400,CIII]/final_Z01[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,SiIII1888]/final_Z01[338,CIII],final_Z01[338,CIII]/final_Z01[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,SiIII1888]/final_Z01[399,CIII],final_Z01[399,CIII]/final_Z01[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,SiIII1888]/final_Z01[438:500,CIII],final_Z01[438:500,CIII]/final_Z01[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,SiIII1888]/final_Z01[438,CIII],final_Z01[438,CIII]/final_Z01[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,SiIII1888]/final_Z01[499,CIII],final_Z01[499,CIII]/final_Z01[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIII_SDSS/OIII1663_SDSS, '.',  color='orange')#, xerr=#err_CIII_OIII1663[0], yerr=#err_SiIII_CIII[0], fmt='.', color='orange')
plt.plot(SiIII_sum_RGs /CIII_RGs, CIII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIII] $\\lambda$1909')
plt.ylabel('CIII] $\\lambda$1909 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.2),10**2); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,SiIII1888]/final_Z05[38:100,CIII],final_Z05[38:100,CIII]/final_Z05[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,SiIII1888]/final_Z05[38,CIII],final_Z05[38,CIII]/final_Z05[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,SiIII1888]/final_Z05[99,CIII],final_Z05[99,CIII]/final_Z05[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,SiIII1888]/final_Z05[138:200,CIII],final_Z05[138:200,CIII]/final_Z05[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,SiIII1888]/final_Z05[138,CIII],final_Z05[138,CIII]/final_Z05[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,SiIII1888]/final_Z05[199,CIII],final_Z05[199,CIII]/final_Z05[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,SiIII1888]/final_Z05[238:300,CIII],final_Z05[238:300,CIII]/final_Z05[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,SiIII1888]/final_Z05[238,CIII],final_Z05[238,CIII]/final_Z05[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,SiIII1888]/final_Z05[299,CIII],final_Z05[299,CIII]/final_Z05[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,SiIII1888]/final_Z05[338:400,CIII],final_Z05[338:400,CIII]/final_Z05[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,SiIII1888]/final_Z05[338,CIII],final_Z05[338,CIII]/final_Z05[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,SiIII1888]/final_Z05[399,CIII],final_Z05[399,CIII]/final_Z05[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,SiIII1888]/final_Z05[438:500,CIII],final_Z05[438:500,CIII]/final_Z05[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,SiIII1888]/final_Z05[438,CIII],final_Z05[438,CIII]/final_Z05[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,SiIII1888]/final_Z05[499,CIII],final_Z05[499,CIII]/final_Z05[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs /CIII_RGs, CIII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.2),10**2); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,SiIII1888]/final_Z1[38:100,CIII],final_Z1[38:100,CIII]/final_Z1[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,SiIII1888]/final_Z1[38,CIII],final_Z1[38,CIII]/final_Z1[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,SiIII1888]/final_Z1[99,CIII],final_Z1[99,CIII]/final_Z1[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,SiIII1888]/final_Z1[138:200,CIII],final_Z1[138:200,CIII]/final_Z1[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,SiIII1888]/final_Z1[138,CIII],final_Z1[138,CIII]/final_Z1[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,SiIII1888]/final_Z1[199,CIII],final_Z1[199,CIII]/final_Z1[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,SiIII1888]/final_Z1[238:300,CIII],final_Z1[238:300,CIII]/final_Z1[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,SiIII1888]/final_Z1[238,CIII],final_Z1[238,CIII]/final_Z1[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,SiIII1888]/final_Z1[299,CIII],final_Z1[299,CIII]/final_Z1[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,SiIII1888]/final_Z1[338:400,CIII],final_Z1[338:400,CIII]/final_Z1[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,SiIII1888]/final_Z1[338,CIII],final_Z1[338,CIII]/final_Z1[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,SiIII1888]/final_Z1[399,CIII],final_Z1[399,CIII]/final_Z1[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,SiIII1888]/final_Z1[438:500,CIII],final_Z1[438:500,CIII]/final_Z1[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,SiIII1888]/final_Z1[438,CIII],final_Z1[438,CIII]/final_Z1[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,SiIII1888]/final_Z1[499,CIII],final_Z1[499,CIII]/final_Z1[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs /CIII_RGs, CIII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.2),10**2); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,SiIII1888]/final_Z2[38:100,CIII],final_Z2[38:100,CIII]/final_Z2[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,SiIII1888]/final_Z2[38,CIII],final_Z2[38,CIII]/final_Z2[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,SiIII1888]/final_Z2[99,CIII],final_Z2[99,CIII]/final_Z2[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,SiIII1888]/final_Z2[138:200,CIII],final_Z2[138:200,CIII]/final_Z2[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,SiIII1888]/final_Z2[138,CIII],final_Z2[138,CIII]/final_Z2[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,SiIII1888]/final_Z2[199,CIII],final_Z2[199,CIII]/final_Z2[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,SiIII1888]/final_Z2[238:300,CIII],final_Z2[238:300,CIII]/final_Z2[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,SiIII1888]/final_Z2[238,CIII],final_Z2[238,CIII]/final_Z2[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,SiIII1888]/final_Z2[299,CIII],final_Z2[299,CIII]/final_Z2[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,SiIII1888]/final_Z2[338:400,CIII],final_Z2[338:400,CIII]/final_Z2[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,SiIII1888]/final_Z2[338,CIII],final_Z2[338,CIII]/final_Z2[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,SiIII1888]/final_Z2[399,CIII],final_Z2[399,CIII]/final_Z2[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,SiIII1888]/final_Z2[438:500,CIII],final_Z2[438:500,CIII]/final_Z2[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,SiIII1888]/final_Z2[438,CIII],final_Z2[438,CIII]/final_Z2[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,SiIII1888]/final_Z2[499,CIII],final_Z2[499,CIII]/final_Z2[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs /CIII_RGs, CIII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.2),10**2); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,SiIII1888]/final_Z3[138:200,CIII],final_Z3[138:200,CIII]/final_Z3[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,SiIII1888]/final_Z3[138,CIII],final_Z3[138,CIII]/final_Z3[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,SiIII1888]/final_Z3[199,CIII],final_Z3[199,CIII]/final_Z3[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,SiIII1888]/final_Z3[238:300,CIII],final_Z3[238:300,CIII]/final_Z3[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,SiIII1888]/final_Z3[238,CIII],final_Z3[238,CIII]/final_Z3[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,SiIII1888]/final_Z3[299,CIII],final_Z3[299,CIII]/final_Z3[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,SiIII1888]/final_Z3[338:400,CIII],final_Z3[338:400,CIII]/final_Z3[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,SiIII1888]/final_Z3[338,CIII],final_Z3[338,CIII]/final_Z3[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,SiIII1888]/final_Z3[399,CIII],final_Z3[399,CIII]/final_Z3[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,SiIII1888]/final_Z3[438:500,CIII],final_Z3[438:500,CIII]/final_Z3[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,SiIII1888]/final_Z3[438,CIII],final_Z3[438,CIII]/final_Z3[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,SiIII1888]/final_Z3[499,CIII],final_Z3[499,CIII]/final_Z3[499,OIII1663],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,SiIII1888]/final_Z3[38:100,CIII],final_Z3[38:100,CIII]/final_Z3[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,SiIII1888]/final_Z3[38,CIII],final_Z3[38,CIII]/final_Z3[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,SiIII1888]/final_Z3[99,CIII],final_Z3[99,CIII]/final_Z3[99,OIII1663],'k', marker='p', markersize=4)

# Data
plt.plot(SiIII_sum_SDSS/CIII_SDSS, CIII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(SiIII_sum_RGs /CIII_RGs, CIII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('SiIII] $\\lambda$1890 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(0.01,10**(0.2)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.2),10**2); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='upper right')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIII_OIII1663_vs_SiIII_CIII_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## He II / OIII] 1663 vs CIV / CIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,CIV]/final_Z01[138:200,CIII],final_Z01[138:200,HeII]/final_Z01[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,CIV]/final_Z01[138,CIII],final_Z01[138,HeII]/final_Z01[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,CIV]/final_Z01[199,CIII],final_Z01[199,HeII]/final_Z01[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,CIV]/final_Z01[238:300,CIII],final_Z01[238:300,HeII]/final_Z01[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,CIV]/final_Z01[238,CIII],final_Z01[238,HeII]/final_Z01[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,CIV]/final_Z01[299,CIII],final_Z01[299,HeII]/final_Z01[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,CIV]/final_Z01[338:400,CIII],final_Z01[338:400,HeII]/final_Z01[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,CIV]/final_Z01[338,CIII],final_Z01[338,HeII]/final_Z01[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,CIV]/final_Z01[399,CIII],final_Z01[399,HeII]/final_Z01[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,CIV]/final_Z01[438:500,CIII],final_Z01[438:500,HeII]/final_Z01[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,CIV]/final_Z01[438,CIII],final_Z01[438,HeII]/final_Z01[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,CIV]/final_Z01[499,CIII],final_Z01[499,HeII]/final_Z01[499,OIII1663],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,CIV]/final_Z01[38:100,CIII],final_Z01[38:100,HeII]/final_Z01[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,CIV]/final_Z01[38,CIII],final_Z01[38,HeII]/final_Z01[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,CIV]/final_Z01[99,CIII],final_Z01[99,HeII]/final_Z01[99,OIII1663],'k', marker='p', markersize=4)

# Data
plt.plot(CIV_SDSS/CIII_SDSS, HeII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, HeII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.ylabel('HeII $\\lambda$1640 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(2.1)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(2.8)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,CIV]/final_Z05[38:100,CIII],final_Z05[38:100,HeII]/final_Z05[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,CIV]/final_Z05[38,CIII],final_Z05[38,HeII]/final_Z05[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,CIV]/final_Z05[99,CIII],final_Z05[99,HeII]/final_Z05[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,CIV]/final_Z05[138:200,CIII],final_Z05[138:200,HeII]/final_Z05[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,CIV]/final_Z05[138,CIII],final_Z05[138,HeII]/final_Z05[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,CIV]/final_Z05[199,CIII],final_Z05[199,HeII]/final_Z05[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,CIV]/final_Z05[238:300,CIII],final_Z05[238:300,HeII]/final_Z05[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,CIV]/final_Z05[238,CIII],final_Z05[238,HeII]/final_Z05[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,CIV]/final_Z05[299,CIII],final_Z05[299,HeII]/final_Z05[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,CIV]/final_Z05[338:400,CIII],final_Z05[338:400,HeII]/final_Z05[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,CIV]/final_Z05[338,CIII],final_Z05[338,HeII]/final_Z05[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,CIV]/final_Z05[399,CIII],final_Z05[399,HeII]/final_Z05[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,CIV]/final_Z05[438:500,CIII],final_Z05[438:500,HeII]/final_Z05[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,CIV]/final_Z05[438,CIII],final_Z05[438,HeII]/final_Z05[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,CIV]/final_Z05[499,CIII],final_Z05[499,HeII]/final_Z05[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(CIV_SDSS/CIII_SDSS, HeII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, HeII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,CIV]/final_Z1[38:100,CIII],final_Z1[38:100,HeII]/final_Z1[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,CIV]/final_Z1[38,CIII],final_Z1[38,HeII]/final_Z1[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,CIV]/final_Z1[99,CIII],final_Z1[99,HeII]/final_Z1[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,CIV]/final_Z1[138:200,CIII],final_Z1[138:200,HeII]/final_Z1[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,CIV]/final_Z1[138,CIII],final_Z1[138,HeII]/final_Z1[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,CIV]/final_Z1[199,CIII],final_Z1[199,HeII]/final_Z1[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,CIV]/final_Z1[238:300,CIII],final_Z1[238:300,HeII]/final_Z1[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,CIV]/final_Z1[238,CIII],final_Z1[238,HeII]/final_Z1[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,CIV]/final_Z1[299,CIII],final_Z1[299,HeII]/final_Z1[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,CIV]/final_Z1[338:400,CIII],final_Z1[338:400,HeII]/final_Z1[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,CIV]/final_Z1[338,CIII],final_Z1[338,HeII]/final_Z1[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,CIV]/final_Z1[399,CIII],final_Z1[399,HeII]/final_Z1[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,CIV]/final_Z1[438:500,CIII],final_Z1[438:500,HeII]/final_Z1[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,CIV]/final_Z1[438,CIII],final_Z1[438,HeII]/final_Z1[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,CIV]/final_Z1[499,CIII],final_Z1[499,HeII]/final_Z1[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(CIV_SDSS/CIII_SDSS, HeII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, HeII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,CIV]/final_Z2[38:100,CIII],final_Z2[38:100,HeII]/final_Z2[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,CIV]/final_Z2[38,CIII],final_Z2[38,HeII]/final_Z2[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,CIV]/final_Z2[99,CIII],final_Z2[99,HeII]/final_Z2[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,CIV]/final_Z2[138:200,CIII],final_Z2[138:200,HeII]/final_Z2[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,CIV]/final_Z2[138,CIII],final_Z2[138,HeII]/final_Z2[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,CIV]/final_Z2[199,CIII],final_Z2[199,HeII]/final_Z2[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,CIV]/final_Z2[238:300,CIII],final_Z2[238:300,HeII]/final_Z2[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,CIV]/final_Z2[238,CIII],final_Z2[238,HeII]/final_Z2[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,CIV]/final_Z2[299,CIII],final_Z2[299,HeII]/final_Z2[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,CIV]/final_Z2[338:400,CIII],final_Z2[338:400,HeII]/final_Z2[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,CIV]/final_Z2[338,CIII],final_Z2[338,HeII]/final_Z2[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,CIV]/final_Z2[399,CIII],final_Z2[399,HeII]/final_Z2[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,CIV]/final_Z2[438:500,CIII],final_Z2[438:500,HeII]/final_Z2[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,CIV]/final_Z2[438,CIII],final_Z2[438,HeII]/final_Z2[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,CIV]/final_Z2[499,CIII],final_Z2[499,HeII]/final_Z2[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(CIV_SDSS/CIII_SDSS, HeII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, HeII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,CIV]/final_Z3[38:100,CIII],final_Z3[38:100,HeII]/final_Z3[38:100,OIII1663],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,CIV]/final_Z3[38,CIII],final_Z3[38,HeII]/final_Z3[38,OIII1663],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,CIV]/final_Z3[99,CIII],final_Z3[99,HeII]/final_Z3[99,OIII1663],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,CIV]/final_Z3[138:200,CIII],final_Z3[138:200,HeII]/final_Z3[138:200,OIII1663],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,CIV]/final_Z3[138,CIII],final_Z3[138,HeII]/final_Z3[138,OIII1663],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,CIV]/final_Z3[199,CIII],final_Z3[199,HeII]/final_Z3[199,OIII1663],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,CIV]/final_Z3[238:300,CIII],final_Z3[238:300,HeII]/final_Z3[238:300,OIII1663],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,CIV]/final_Z3[238,CIII],final_Z3[238,HeII]/final_Z3[238,OIII1663],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,CIV]/final_Z3[299,CIII],final_Z3[299,HeII]/final_Z3[299,OIII1663],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,CIV]/final_Z3[338:400,CIII],final_Z3[338:400,HeII]/final_Z3[338:400,OIII1663], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,CIV]/final_Z3[338,CIII],final_Z3[338,HeII]/final_Z3[338,OIII1663], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,CIV]/final_Z3[399,CIII],final_Z3[399,HeII]/final_Z3[399,OIII1663], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,CIV]/final_Z3[438:500,CIII],final_Z3[438:500,HeII]/final_Z3[438:500,OIII1663],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,CIV]/final_Z3[438,CIII],final_Z3[438,HeII]/final_Z3[438,OIII1663],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,CIV]/final_Z3[499,CIII],final_Z3[499,HeII]/final_Z3[499,OIII1663],'g', marker='p', markersize=4)

# Data
plt.plot(CIV_SDSS/CIII_SDSS, HeII_SDSS/OIII1663_SDSS, '.',  color='orange')
plt.plot(CIV_RGs/CIII_RGs, HeII_RGs/OIII1663_RGs, '*', color='fuchsia')
#labels
plt.xlabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.5),10**(1.8)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-0.8),10**(2)); ax.set_yscale('log')
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/HeII_OIII1663_vs_CIV_CIII_SecNC.pdf', bbox_inches='tight')
plt.close()



# ################################## NII / Ha vs NV / CIV ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,NV]/final_Z01[38:100,CIV],final_Z01[38:100,NII6583]/final_Z01[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NV]/final_Z01[38,CIV],final_Z01[38,NII6583]/final_Z01[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NV]/final_Z01[99,CIV],final_Z01[99,NII6583]/final_Z01[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,NV]/final_Z01[138:200,CIV],final_Z01[138:200,NII6583]/final_Z01[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NV]/final_Z01[138,CIV],final_Z01[138,NII6583]/final_Z01[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NV]/final_Z01[199,CIV],final_Z01[199,NII6583]/final_Z01[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NV]/final_Z01[238:300,CIV],final_Z01[238:300,NII6583]/final_Z01[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NV]/final_Z01[238,CIV],final_Z01[238,NII6583]/final_Z01[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NV]/final_Z01[299,CIV],final_Z01[299,NII6583]/final_Z01[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z01[338:400,NV]/final_Z01[338:400,CIV],final_Z01[338:400,NII6583]/final_Z01[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NV]/final_Z01[338,CIV],final_Z01[338,NII6583]/final_Z01[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NV]/final_Z01[399,CIV],final_Z01[399,NII6583]/final_Z01[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NV]/final_Z01[438:500,CIV],final_Z01[438:500,NII6583]/final_Z01[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NV]/final_Z01[438,CIV],final_Z01[438,NII6583]/final_Z01[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NV]/final_Z01[499,CIV],final_Z01[499,NII6583]/final_Z01[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(NV_3393/CIV_3393, NII6584_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.ylabel('[NII] $\\lambda$6583 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log'); ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.2))
ax.set_yscale('log'); ax.set_yscale('log') #plt.ylim(10**(-4.5),10**(0.4))
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NV]/final_Z05[38:100,CIV],final_Z05[38:100,NII6583]/final_Z05[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NV]/final_Z05[38,CIV],final_Z05[38,NII6583]/final_Z05[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NV]/final_Z05[99,CIV],final_Z05[99,NII6583]/final_Z05[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NV]/final_Z05[138:200,CIV],final_Z05[138:200,NII6583]/final_Z05[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NV]/final_Z05[138,CIV],final_Z05[138,NII6583]/final_Z05[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NV]/final_Z05[199,CIV],final_Z05[199,NII6583]/final_Z05[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NV]/final_Z05[238:300,CIV],final_Z05[238:300,NII6583]/final_Z05[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NV]/final_Z05[238,CIV],final_Z05[238,NII6583]/final_Z05[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NV]/final_Z05[299,CIV],final_Z05[299,NII6583]/final_Z05[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z05[338:400,NV]/final_Z05[338:400,CIV],final_Z05[338:400,NII6583]/final_Z05[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NV]/final_Z05[338,CIV],final_Z05[338,NII6583]/final_Z05[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NV]/final_Z05[399,CIV],final_Z05[399,NII6583]/final_Z05[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NV]/final_Z05[438:500,CIV],final_Z05[438:500,NII6583]/final_Z05[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NV]/final_Z05[438,CIV],final_Z05[438,NII6583]/final_Z05[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NV]/final_Z05[499,CIV],final_Z05[499,NII6583]/final_Z05[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(NV_3393/CIV_3393, NII6584_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log'); ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.2))
ax.set_yscale('log'); ax.set_yscale('log') #plt.ylim(10**(-4.5),10**(0.4))
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NV]/final_Z1[38:100,CIV],final_Z1[38:100,NII6583]/final_Z1[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NV]/final_Z1[38,CIV],final_Z1[38,NII6583]/final_Z1[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NV]/final_Z1[99,CIV],final_Z1[99,NII6583]/final_Z1[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NV]/final_Z1[138:200,CIV],final_Z1[138:200,NII6583]/final_Z1[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NV]/final_Z1[138,CIV],final_Z1[138,NII6583]/final_Z1[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NV]/final_Z1[199,CIV],final_Z1[199,NII6583]/final_Z1[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NV]/final_Z1[238:300,CIV],final_Z1[238:300,NII6583]/final_Z1[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NV]/final_Z1[238,CIV],final_Z1[238,NII6583]/final_Z1[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NV]/final_Z1[299,CIV],final_Z1[299,NII6583]/final_Z1[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z1[338:400,NV]/final_Z1[338:400,CIV],final_Z1[338:400,NII6583]/final_Z1[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NV]/final_Z1[338,CIV],final_Z1[338,NII6583]/final_Z1[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NV]/final_Z1[399,CIV],final_Z1[399,NII6583]/final_Z1[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NV]/final_Z1[438:500,CIV],final_Z1[438:500,NII6583]/final_Z1[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NV]/final_Z1[438,CIV],final_Z1[438,NII6583]/final_Z1[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NV]/final_Z1[499,CIV],final_Z1[499,NII6583]/final_Z1[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(NV_3393/CIV_3393, NII6584_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log'); ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.2))
ax.set_yscale('log'); ax.set_yscale('log') #plt.ylim(10**(-4.5),10**(0.4))
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NV]/final_Z2[38:100,CIV],final_Z2[38:100,NII6583]/final_Z2[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NV]/final_Z2[38,CIV],final_Z2[38,NII6583]/final_Z2[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NV]/final_Z2[99,CIV],final_Z2[99,NII6583]/final_Z2[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NV]/final_Z2[138:200,CIV],final_Z2[138:200,NII6583]/final_Z2[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NV]/final_Z2[138,CIV],final_Z2[138,NII6583]/final_Z2[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NV]/final_Z2[199,CIV],final_Z2[199,NII6583]/final_Z2[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NV]/final_Z2[238:300,CIV],final_Z2[238:300,NII6583]/final_Z2[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NV]/final_Z2[238,CIV],final_Z2[238,NII6583]/final_Z2[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NV]/final_Z2[299,CIV],final_Z2[299,NII6583]/final_Z2[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z2[338:400,NV]/final_Z2[338:400,CIV],final_Z2[338:400,NII6583]/final_Z2[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NV]/final_Z2[338,CIV],final_Z2[338,NII6583]/final_Z2[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NV]/final_Z2[399,CIV],final_Z2[399,NII6583]/final_Z2[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NV]/final_Z2[438:500,CIV],final_Z2[438:500,NII6583]/final_Z2[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NV]/final_Z2[438,CIV],final_Z2[438,NII6583]/final_Z2[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NV]/final_Z2[499,CIV],final_Z2[499,NII6583]/final_Z2[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(NV_3393/CIV_3393, NII6584_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log'); ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.2))
ax.set_yscale('log'); ax.set_yscale('log') #plt.ylim(10**(-4.5),10**(0.4))
#plt.xticks(np.arange(-2,7,2))
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,NV]/final_Z3[138:200,CIV],final_Z3[138:200,NII6583]/final_Z3[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NV]/final_Z3[138,CIV],final_Z3[138,NII6583]/final_Z3[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NV]/final_Z3[199,CIV],final_Z3[199,NII6583]/final_Z3[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NV]/final_Z3[238:300,CIV],final_Z3[238:300,NII6583]/final_Z3[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NV]/final_Z3[238,CIV],final_Z3[238,NII6583]/final_Z3[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NV]/final_Z3[299,CIV],final_Z3[299,NII6583]/final_Z3[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z3[338:400,NV]/final_Z3[338:400,CIV],final_Z3[338:400,NII6583]/final_Z3[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NV]/final_Z3[338,CIV],final_Z3[338,NII6583]/final_Z3[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NV]/final_Z3[399,CIV],final_Z3[399,NII6583]/final_Z3[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NV]/final_Z3[438:500,CIV],final_Z3[438:500,NII6583]/final_Z3[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NV]/final_Z3[438,CIV],final_Z3[438,NII6583]/final_Z3[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NV]/final_Z3[499,CIV],final_Z3[499,NII6583]/final_Z3[499,Ha],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,NV]/final_Z3[38:100,CIV],final_Z3[38:100,NII6583]/final_Z3[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NV]/final_Z3[38,CIV],final_Z3[38,NII6583]/final_Z3[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NV]/final_Z3[99,CIV],final_Z3[99,NII6583]/final_Z3[99,Ha],'k', marker='p', markersize=4)

# Data
plt.plot(NV_3393/CIV_3393, NII6584_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(NV_RGs/CIV_RGs, NII6585_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('NV $\\lambda$1240 / CIV $\\lambda$1550')
plt.minorticks_on()
ax.set_xscale('log'); ax.set_xscale('log') #plt.xlim(10**(-2.5),10**(0.2))
ax.set_yscale('log'); ax.set_yscale('log') #plt.ylim(10**(-4.5),10**(0.4))
#plt.xticks(np.arange(-2,7,2))
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NII_Ha_vs_NV_CIV_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## CIV / CIII] vs [OII] / [OIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,OII3727]/final_Z01[138:200,OIII],final_Z01[138:200,CIV]/final_Z01[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,OII3727]/final_Z01[138,OIII],final_Z01[138,CIV]/final_Z01[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,OII3727]/final_Z01[199,OIII],final_Z01[199,CIV]/final_Z01[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,OII3727]/final_Z01[238:300,OIII],final_Z01[238:300,CIV]/final_Z01[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,OII3727]/final_Z01[238,OIII],final_Z01[238,CIV]/final_Z01[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,OII3727]/final_Z01[299,OIII],final_Z01[299,CIV]/final_Z01[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,OII3727]/final_Z01[338:400,OIII],final_Z01[338:400,CIV]/final_Z01[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,OII3727]/final_Z01[338,OIII],final_Z01[338,CIV]/final_Z01[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,OII3727]/final_Z01[399,OIII],final_Z01[399,CIV]/final_Z01[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,OII3727]/final_Z01[438:500,OIII],final_Z01[438:500,CIV]/final_Z01[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,OII3727]/final_Z01[438,OIII],final_Z01[438,CIV]/final_Z01[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,OII3727]/final_Z01[499,OIII],final_Z01[499,CIV]/final_Z01[499,CIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,OII3727]/final_Z01[38:100,OIII],final_Z01[38:100,CIV]/final_Z01[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,OII3727]/final_Z01[38,OIII],final_Z01[38,CIV]/final_Z01[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,OII3727]/final_Z01[99,OIII],final_Z01[99,CIV]/final_Z01[99,CIII],'k', marker='p', markersize=4)

# Data
plt.plot(OII3727_3393/OIII_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.ylabel('CIV $\\lambda$1550 / CIII] $\\lambda$1909')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1));
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,OII3727]/final_Z05[38:100,OIII],final_Z05[38:100,CIV]/final_Z05[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,OII3727]/final_Z05[38,OIII],final_Z05[38,CIV]/final_Z05[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,OII3727]/final_Z05[99,OIII],final_Z05[99,CIV]/final_Z05[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,OII3727]/final_Z05[138:200,OIII],final_Z05[138:200,CIV]/final_Z05[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,OII3727]/final_Z05[138,OIII],final_Z05[138,CIV]/final_Z05[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,OII3727]/final_Z05[199,OIII],final_Z05[199,CIV]/final_Z05[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,OII3727]/final_Z05[238:300,OIII],final_Z05[238:300,CIV]/final_Z05[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,OII3727]/final_Z05[238,OIII],final_Z05[238,CIV]/final_Z05[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,OII3727]/final_Z05[299,OIII],final_Z05[299,CIV]/final_Z05[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,OII3727]/final_Z05[338:400,OIII],final_Z05[338:400,CIV]/final_Z05[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,OII3727]/final_Z05[338,OIII],final_Z05[338,CIV]/final_Z05[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,OII3727]/final_Z05[399,OIII],final_Z05[399,CIV]/final_Z05[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,OII3727]/final_Z05[438:500,OIII],final_Z05[438:500,CIV]/final_Z05[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,OII3727]/final_Z05[438,OIII],final_Z05[438,CIV]/final_Z05[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,OII3727]/final_Z05[499,OIII],final_Z05[499,CIV]/final_Z05[499,CIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_3393/OIII_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1));
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,OII3727]/final_Z1[38:100,OIII],final_Z1[38:100,CIV]/final_Z1[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,OII3727]/final_Z1[38,OIII],final_Z1[38,CIV]/final_Z1[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,OII3727]/final_Z1[99,OIII],final_Z1[99,CIV]/final_Z1[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,OII3727]/final_Z1[138:200,OIII],final_Z1[138:200,CIV]/final_Z1[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,OII3727]/final_Z1[138,OIII],final_Z1[138,CIV]/final_Z1[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,OII3727]/final_Z1[199,OIII],final_Z1[199,CIV]/final_Z1[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,OII3727]/final_Z1[238:300,OIII],final_Z1[238:300,CIV]/final_Z1[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,OII3727]/final_Z1[238,OIII],final_Z1[238,CIV]/final_Z1[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,OII3727]/final_Z1[299,OIII],final_Z1[299,CIV]/final_Z1[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,OII3727]/final_Z1[338:400,OIII],final_Z1[338:400,CIV]/final_Z1[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,OII3727]/final_Z1[338,OIII],final_Z1[338,CIV]/final_Z1[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,OII3727]/final_Z1[399,OIII],final_Z1[399,CIV]/final_Z1[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,OII3727]/final_Z1[438:500,OIII],final_Z1[438:500,CIV]/final_Z1[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,OII3727]/final_Z1[438,OIII],final_Z1[438,CIV]/final_Z1[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,OII3727]/final_Z1[499,OIII],final_Z1[499,CIV]/final_Z1[499,CIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_3393/OIII_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1));
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,OII3727]/final_Z2[38:100,OIII],final_Z2[38:100,CIV]/final_Z2[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,OII3727]/final_Z2[38,OIII],final_Z2[38,CIV]/final_Z2[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,OII3727]/final_Z2[99,OIII],final_Z2[99,CIV]/final_Z2[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,OII3727]/final_Z2[138:200,OIII],final_Z2[138:200,CIV]/final_Z2[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,OII3727]/final_Z2[138,OIII],final_Z2[138,CIV]/final_Z2[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,OII3727]/final_Z2[199,OIII],final_Z2[199,CIV]/final_Z2[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,OII3727]/final_Z2[238:300,OIII],final_Z2[238:300,CIV]/final_Z2[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,OII3727]/final_Z2[238,OIII],final_Z2[238,CIV]/final_Z2[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,OII3727]/final_Z2[299,OIII],final_Z2[299,CIV]/final_Z2[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,OII3727]/final_Z2[338:400,OIII],final_Z2[338:400,CIV]/final_Z2[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,OII3727]/final_Z2[338,OIII],final_Z2[338,CIV]/final_Z2[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,OII3727]/final_Z2[399,OIII],final_Z2[399,CIV]/final_Z2[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,OII3727]/final_Z2[438:500,OIII],final_Z2[438:500,CIV]/final_Z2[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,OII3727]/final_Z2[438,OIII],final_Z2[438,CIV]/final_Z2[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,OII3727]/final_Z2[499,OIII],final_Z2[499,CIV]/final_Z2[499,CIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_3393/OIII_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1));
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,OII3727]/final_Z3[38:100,OIII],final_Z3[38:100,CIV]/final_Z3[38:100,CIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,OII3727]/final_Z3[38,OIII],final_Z3[38,CIV]/final_Z3[38,CIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,OII3727]/final_Z3[99,OIII],final_Z3[99,CIV]/final_Z3[99,CIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,OII3727]/final_Z3[138:200,OIII],final_Z3[138:200,CIV]/final_Z3[138:200,CIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,OII3727]/final_Z3[138,OIII],final_Z3[138,CIV]/final_Z3[138,CIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,OII3727]/final_Z3[199,OIII],final_Z3[199,CIV]/final_Z3[199,CIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,OII3727]/final_Z3[238:300,OIII],final_Z3[238:300,CIV]/final_Z3[238:300,CIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,OII3727]/final_Z3[238,OIII],final_Z3[238,CIV]/final_Z3[238,CIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,OII3727]/final_Z3[299,OIII],final_Z3[299,CIV]/final_Z3[299,CIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,OII3727]/final_Z3[338:400,OIII],final_Z3[338:400,CIV]/final_Z3[338:400,CIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,OII3727]/final_Z3[338,OIII],final_Z3[338,CIV]/final_Z3[338,CIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,OII3727]/final_Z3[399,OIII],final_Z3[399,CIV]/final_Z3[399,CIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,OII3727]/final_Z3[438:500,OIII],final_Z3[438:500,CIV]/final_Z3[438:500,CIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,OII3727]/final_Z3[438,OIII],final_Z3[438,CIV]/final_Z3[438,CIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,OII3727]/final_Z3[499,OIII],final_Z3[499,CIV]/final_Z3[499,CIII],'g', marker='p', markersize=4)

# Data
plt.plot(OII3727_3393/OIII_3393, CIV_3393/CIII_3393, 'P', color='lawngreen')
plt.plot(OII3727_RGs /OIII_RGs, CIV_RGs/CIII_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OII] $\\lambda$3727 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-2),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-1),10**(1));
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/CIV_CIII_vs_OII_OIII_SecNC.pdf', bbox_inches='tight')
plt.close()




# ################################## [OI] / Ha vs [OI] / [OIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,OI6300]/final_Z01[38:100,OIII],final_Z01[38:100,OI6300]/final_Z01[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,OI6300]/final_Z01[38,OIII],final_Z01[38,OI6300]/final_Z01[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,OI6300]/final_Z01[99,OIII],final_Z01[99,OI6300]/final_Z01[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,OI6300]/final_Z01[138:200,OIII],final_Z01[138:200,OI6300]/final_Z01[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,OI6300]/final_Z01[138,OIII],final_Z01[138,OI6300]/final_Z01[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,OI6300]/final_Z01[199,OIII],final_Z01[199,OI6300]/final_Z01[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,OI6300]/final_Z01[238:300,OIII],final_Z01[238:300,OI6300]/final_Z01[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,OI6300]/final_Z01[238,OIII],final_Z01[238,OI6300]/final_Z01[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,OI6300]/final_Z01[299,OIII],final_Z01[299,OI6300]/final_Z01[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,OI6300]/final_Z01[338:400,OIII],final_Z01[338:400,OI6300]/final_Z01[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,OI6300]/final_Z01[338,OIII],final_Z01[338,OI6300]/final_Z01[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,OI6300]/final_Z01[399,OIII],final_Z01[399,OI6300]/final_Z01[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,OI6300]/final_Z01[438:500,OIII],final_Z01[438:500,OI6300]/final_Z01[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,OI6300]/final_Z01[438,OIII],final_Z01[438,OI6300]/final_Z01[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,OI6300]/final_Z01[499,OIII],final_Z01[499,OI6300]/final_Z01[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(OI_1068/OIII_1068, OI_1068/Ha_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/OIII_3393, OI_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/OIII_RGs, OI_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007')
plt.ylabel('[OI] $\\lambda$6300 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-4),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-3.5),10**(0)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,OI6300]/final_Z05[38:100,OIII],final_Z05[38:100,OI6300]/final_Z05[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,OI6300]/final_Z05[38,OIII],final_Z05[38,OI6300]/final_Z05[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,OI6300]/final_Z05[99,OIII],final_Z05[99,OI6300]/final_Z05[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,OI6300]/final_Z05[138:200,OIII],final_Z05[138:200,OI6300]/final_Z05[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,OI6300]/final_Z05[138,OIII],final_Z05[138,OI6300]/final_Z05[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,OI6300]/final_Z05[199,OIII],final_Z05[199,OI6300]/final_Z05[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,OI6300]/final_Z05[238:300,OIII],final_Z05[238:300,OI6300]/final_Z05[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,OI6300]/final_Z05[238,OIII],final_Z05[238,OI6300]/final_Z05[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,OI6300]/final_Z05[299,OIII],final_Z05[299,OI6300]/final_Z05[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,OI6300]/final_Z05[338:400,OIII],final_Z05[338:400,OI6300]/final_Z05[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,OI6300]/final_Z05[338,OIII],final_Z05[338,OI6300]/final_Z05[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,OI6300]/final_Z05[399,OIII],final_Z05[399,OI6300]/final_Z05[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,OI6300]/final_Z05[438:500,OIII],final_Z05[438:500,OI6300]/final_Z05[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,OI6300]/final_Z05[438,OIII],final_Z05[438,OI6300]/final_Z05[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,OI6300]/final_Z05[499,OIII],final_Z05[499,OI6300]/final_Z05[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(OI_1068/OIII_1068, OI_1068/Ha_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/OIII_3393, OI_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/OIII_RGs, OI_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-4),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-3.5),10**(0)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,OI6300]/final_Z1[38:100,OIII],final_Z1[38:100,OI6300]/final_Z1[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,OI6300]/final_Z1[38,OIII],final_Z1[38,OI6300]/final_Z1[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,OI6300]/final_Z1[99,OIII],final_Z1[99,OI6300]/final_Z1[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,OI6300]/final_Z1[138:200,OIII],final_Z1[138:200,OI6300]/final_Z1[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,OI6300]/final_Z1[138,OIII],final_Z1[138,OI6300]/final_Z1[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,OI6300]/final_Z1[199,OIII],final_Z1[199,OI6300]/final_Z1[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,OI6300]/final_Z1[238:300,OIII],final_Z1[238:300,OI6300]/final_Z1[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,OI6300]/final_Z1[238,OIII],final_Z1[238,OI6300]/final_Z1[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,OI6300]/final_Z1[299,OIII],final_Z1[299,OI6300]/final_Z1[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,OI6300]/final_Z1[338:400,OIII],final_Z1[338:400,OI6300]/final_Z1[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,OI6300]/final_Z1[338,OIII],final_Z1[338,OI6300]/final_Z1[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,OI6300]/final_Z1[399,OIII],final_Z1[399,OI6300]/final_Z1[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,OI6300]/final_Z1[438:500,OIII],final_Z1[438:500,OI6300]/final_Z1[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,OI6300]/final_Z1[438,OIII],final_Z1[438,OI6300]/final_Z1[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,OI6300]/final_Z1[499,OIII],final_Z1[499,OI6300]/final_Z1[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(OI_1068/OIII_1068, OI_1068/Ha_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/OIII_3393, OI_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/OIII_RGs, OI_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-4),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-3.5),10**(0)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,OI6300]/final_Z2[38:100,OIII],final_Z2[38:100,OI6300]/final_Z2[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,OI6300]/final_Z2[38,OIII],final_Z2[38,OI6300]/final_Z2[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,OI6300]/final_Z2[99,OIII],final_Z2[99,OI6300]/final_Z2[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,OI6300]/final_Z2[138:200,OIII],final_Z2[138:200,OI6300]/final_Z2[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,OI6300]/final_Z2[138,OIII],final_Z2[138,OI6300]/final_Z2[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,OI6300]/final_Z2[199,OIII],final_Z2[199,OI6300]/final_Z2[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,OI6300]/final_Z2[238:300,OIII],final_Z2[238:300,OI6300]/final_Z2[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,OI6300]/final_Z2[238,OIII],final_Z2[238,OI6300]/final_Z2[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,OI6300]/final_Z2[299,OIII],final_Z2[299,OI6300]/final_Z2[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,OI6300]/final_Z2[338:400,OIII],final_Z2[338:400,OI6300]/final_Z2[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,OI6300]/final_Z2[338,OIII],final_Z2[338,OI6300]/final_Z2[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,OI6300]/final_Z2[399,OIII],final_Z2[399,OI6300]/final_Z2[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,OI6300]/final_Z2[438:500,OIII],final_Z2[438:500,OI6300]/final_Z2[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,OI6300]/final_Z2[438,OIII],final_Z2[438,OI6300]/final_Z2[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,OI6300]/final_Z2[499,OIII],final_Z2[499,OI6300]/final_Z2[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(OI_1068/OIII_1068, OI_1068/Ha_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/OIII_3393, OI_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/OIII_RGs, OI_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007', size=11)
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-4),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-3.5),10**(0)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,OI6300]/final_Z3[138:200,OIII],final_Z3[138:200,OI6300]/final_Z3[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,OI6300]/final_Z3[138,OIII],final_Z3[138,OI6300]/final_Z3[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,OI6300]/final_Z3[199,OIII],final_Z3[199,OI6300]/final_Z3[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,OI6300]/final_Z3[238:300,OIII],final_Z3[238:300,OI6300]/final_Z3[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,OI6300]/final_Z3[238,OIII],final_Z3[238,OI6300]/final_Z3[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,OI6300]/final_Z3[299,OIII],final_Z3[299,OI6300]/final_Z3[299,Ha],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,OI6300]/final_Z3[338:400,OIII],final_Z3[338:400,OI6300]/final_Z3[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,OI6300]/final_Z3[338,OIII],final_Z3[338,OI6300]/final_Z3[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,OI6300]/final_Z3[399,OIII],final_Z3[399,OI6300]/final_Z3[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,OI6300]/final_Z3[438:500,OIII],final_Z3[438:500,OI6300]/final_Z3[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,OI6300]/final_Z3[438,OIII],final_Z3[438,OI6300]/final_Z3[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,OI6300]/final_Z3[499,OIII],final_Z3[499,OI6300]/final_Z3[499,Ha],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,OI6300]/final_Z3[38:100,OIII],final_Z3[38:100,OI6300]/final_Z3[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,OI6300]/final_Z3[38,OIII],final_Z3[38,OI6300]/final_Z3[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,OI6300]/final_Z3[99,OIII],final_Z3[99,OI6300]/final_Z3[99,Ha],'k', marker='p', markersize=4)

# Data
plt.plot(OI_1068/OIII_1068, OI_1068/Ha_1068, 's', markersize=5, color='cyan')
plt.plot(OI_3393/OIII_3393, OI_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(OI_RGs/OIII_RGs, OI_RGs/Ha_RGs, '*', color='fuchsia')
#labels
plt.xlabel('[OI] $\\lambda$6300 / [OIII] $\\lambda$5007', size=11)
ax.set_xscale('log') #plt.xlim(10**(-4),10**(0));
ax.set_yscale('log') #plt.ylim(10**(-3.5),10**(0)); 
ax.tick_params(axis='both', which='major', labelsize=11)
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OI_Ha_vs_OI_OIII_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## NII_sum / Ha vs SII_sum / Ha ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,SII_sum]/final_Z01[138:200,Ha],final_Z01[138:200,NII_sum]/final_Z01[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,SII_sum]/final_Z01[138,Ha],final_Z01[138,NII_sum]/final_Z01[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,SII_sum]/final_Z01[199,Ha],final_Z01[199,NII_sum]/final_Z01[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,SII_sum]/final_Z01[238:300,Ha],final_Z01[238:300,NII_sum]/final_Z01[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,SII_sum]/final_Z01[238,Ha],final_Z01[238,NII_sum]/final_Z01[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,SII_sum]/final_Z01[299,Ha],final_Z01[299,NII_sum]/final_Z01[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z01[338:400,SII_sum]/final_Z01[338:400,Ha],final_Z01[338:400,NII_sum]/final_Z01[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,SII_sum]/final_Z01[338,Ha],final_Z01[338,NII_sum]/final_Z01[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,SII_sum]/final_Z01[399,Ha],final_Z01[399,NII_sum]/final_Z01[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,SII_sum]/final_Z01[438:500,Ha],final_Z01[438:500,NII_sum]/final_Z01[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,SII_sum]/final_Z01[438,Ha],final_Z01[438,NII_sum]/final_Z01[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,SII_sum]/final_Z01[499,Ha],final_Z01[499,NII_sum]/final_Z01[499,Ha],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,SII_sum]/final_Z01[38:100,Ha],final_Z01[38:100,NII_sum]/final_Z01[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,SII_sum]/final_Z01[38,Ha],final_Z01[38,NII_sum]/final_Z01[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,SII_sum]/final_Z01[99,Ha],final_Z01[99,NII_sum]/final_Z01[99,Ha],'k', marker='p', markersize=4)

# Data
plt.plot(SII_sum_3393/Ha_3393, NII_sum_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, NII_sum_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(SII_sum_1068/Ha_1068, NII_sum_1068/Ha_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.ylabel('[NII] $\\lambda\\lambda$6548,6583 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**0.5); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2),10); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower right')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,SII_sum]/final_Z05[38:100,Ha],final_Z05[38:100,NII_sum]/final_Z05[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,SII_sum]/final_Z05[38,Ha],final_Z05[38,NII_sum]/final_Z05[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,SII_sum]/final_Z05[99,Ha],final_Z05[99,NII_sum]/final_Z05[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,SII_sum]/final_Z05[138:200,Ha],final_Z05[138:200,NII_sum]/final_Z05[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,SII_sum]/final_Z05[138,Ha],final_Z05[138,NII_sum]/final_Z05[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,SII_sum]/final_Z05[199,Ha],final_Z05[199,NII_sum]/final_Z05[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,SII_sum]/final_Z05[238:300,Ha],final_Z05[238:300,NII_sum]/final_Z05[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,SII_sum]/final_Z05[238,Ha],final_Z05[238,NII_sum]/final_Z05[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,SII_sum]/final_Z05[299,Ha],final_Z05[299,NII_sum]/final_Z05[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z05[338:400,SII_sum]/final_Z05[338:400,Ha],final_Z05[338:400,NII_sum]/final_Z05[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,SII_sum]/final_Z05[338,Ha],final_Z05[338,NII_sum]/final_Z05[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,SII_sum]/final_Z05[399,Ha],final_Z05[399,NII_sum]/final_Z05[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,SII_sum]/final_Z05[438:500,Ha],final_Z05[438:500,NII_sum]/final_Z05[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,SII_sum]/final_Z05[438,Ha],final_Z05[438,NII_sum]/final_Z05[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,SII_sum]/final_Z05[499,Ha],final_Z05[499,NII_sum]/final_Z05[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_3393/Ha_3393, NII_sum_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, NII_sum_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(SII_sum_1068/Ha_1068, NII_sum_1068/Ha_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**0.5); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2),10); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,SII_sum]/final_Z1[38:100,Ha],final_Z1[38:100,NII_sum]/final_Z1[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,SII_sum]/final_Z1[38,Ha],final_Z1[38,NII_sum]/final_Z1[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,SII_sum]/final_Z1[99,Ha],final_Z1[99,NII_sum]/final_Z1[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,SII_sum]/final_Z1[138:200,Ha],final_Z1[138:200,NII_sum]/final_Z1[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,SII_sum]/final_Z1[138,Ha],final_Z1[138,NII_sum]/final_Z1[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,SII_sum]/final_Z1[199,Ha],final_Z1[199,NII_sum]/final_Z1[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,SII_sum]/final_Z1[238:300,Ha],final_Z1[238:300,NII_sum]/final_Z1[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,SII_sum]/final_Z1[238,Ha],final_Z1[238,NII_sum]/final_Z1[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,SII_sum]/final_Z1[299,Ha],final_Z1[299,NII_sum]/final_Z1[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z1[338:400,SII_sum]/final_Z1[338:400,Ha],final_Z1[338:400,NII_sum]/final_Z1[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,SII_sum]/final_Z1[338,Ha],final_Z1[338,NII_sum]/final_Z1[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,SII_sum]/final_Z1[399,Ha],final_Z1[399,NII_sum]/final_Z1[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,SII_sum]/final_Z1[438:500,Ha],final_Z1[438:500,NII_sum]/final_Z1[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,SII_sum]/final_Z1[438,Ha],final_Z1[438,NII_sum]/final_Z1[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,SII_sum]/final_Z1[499,Ha],final_Z1[499,NII_sum]/final_Z1[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_3393/Ha_3393, NII_sum_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, NII_sum_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(SII_sum_1068/Ha_1068, NII_sum_1068/Ha_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**0.5); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2),10); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,SII_sum]/final_Z2[38:100,Ha],final_Z2[38:100,NII_sum]/final_Z2[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,SII_sum]/final_Z2[38,Ha],final_Z2[38,NII_sum]/final_Z2[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,SII_sum]/final_Z2[99,Ha],final_Z2[99,NII_sum]/final_Z2[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,SII_sum]/final_Z2[138:200,Ha],final_Z2[138:200,NII_sum]/final_Z2[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,SII_sum]/final_Z2[138,Ha],final_Z2[138,NII_sum]/final_Z2[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,SII_sum]/final_Z2[199,Ha],final_Z2[199,NII_sum]/final_Z2[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,SII_sum]/final_Z2[238:300,Ha],final_Z2[238:300,NII_sum]/final_Z2[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,SII_sum]/final_Z2[238,Ha],final_Z2[238,NII_sum]/final_Z2[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,SII_sum]/final_Z2[299,Ha],final_Z2[299,NII_sum]/final_Z2[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z2[338:400,SII_sum]/final_Z2[338:400,Ha],final_Z2[338:400,NII_sum]/final_Z2[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,SII_sum]/final_Z2[338,Ha],final_Z2[338,NII_sum]/final_Z2[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,SII_sum]/final_Z2[399,Ha],final_Z2[399,NII_sum]/final_Z2[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,SII_sum]/final_Z2[438:500,Ha],final_Z2[438:500,NII_sum]/final_Z2[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,SII_sum]/final_Z2[438,Ha],final_Z2[438,NII_sum]/final_Z2[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,SII_sum]/final_Z2[499,Ha],final_Z2[499,NII_sum]/final_Z2[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_3393/Ha_3393, NII_sum_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, NII_sum_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(SII_sum_1068/Ha_1068, NII_sum_1068/Ha_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**0.5); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2),10); ax.set_yscale('log')
#plt.xticks(np.arange(-2,7,2))
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,SII_sum]/final_Z3[38:100,Ha],final_Z3[38:100,NII_sum]/final_Z3[38:100,Ha],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,SII_sum]/final_Z3[38,Ha],final_Z3[38,NII_sum]/final_Z3[38,Ha],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,SII_sum]/final_Z3[99,Ha],final_Z3[99,NII_sum]/final_Z3[99,Ha],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,SII_sum]/final_Z3[138:200,Ha],final_Z3[138:200,NII_sum]/final_Z3[138:200,Ha],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,SII_sum]/final_Z3[138,Ha],final_Z3[138,NII_sum]/final_Z3[138,Ha],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,SII_sum]/final_Z3[199,Ha],final_Z3[199,NII_sum]/final_Z3[199,Ha],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,SII_sum]/final_Z3[238:300,Ha],final_Z3[238:300,NII_sum]/final_Z3[238:300,Ha],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,SII_sum]/final_Z3[238,Ha],final_Z3[238,NII_sum]/final_Z3[238,Ha],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,SII_sum]/final_Z3[299,Ha],final_Z3[299,NII_sum]/final_Z3[299,Ha],'r', marker='p', markersize=4)

# kappa=20 sequences
plt.plot(final_Z3[338:400,SII_sum]/final_Z3[338:400,Ha],final_Z3[338:400,NII_sum]/final_Z3[338:400,Ha], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,SII_sum]/final_Z3[338,Ha],final_Z3[338,NII_sum]/final_Z3[338,Ha], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,SII_sum]/final_Z3[399,Ha],final_Z3[399,NII_sum]/final_Z3[399,Ha], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,SII_sum]/final_Z3[438:500,Ha],final_Z3[438:500,NII_sum]/final_Z3[438:500,Ha],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,SII_sum]/final_Z3[438,Ha],final_Z3[438,NII_sum]/final_Z3[438,Ha],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,SII_sum]/final_Z3[499,Ha],final_Z3[499,NII_sum]/final_Z3[499,Ha],'g', marker='p', markersize=4)

# Data
plt.plot(SII_sum_3393/Ha_3393, NII_sum_3393/Ha_3393, 'P', color='lawngreen')
plt.plot(SII_sum_RGs/Ha_RGs, NII_sum_RGs/Ha_RGs, '*', color='fuchsia')
plt.plot(SII_sum_1068/Ha_1068, NII_sum_1068/Ha_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[SII] $\\lambda\\lambda$6717,6731 / H$\\alpha$')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.7),10**0.5); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-2),10); ax.set_yscale('log')
#plt.xticks(np.arange(-2,7,2))
plt.title('Z=3Z$_{\\odot}$')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NII_sum_Ha_vs_SII_sum_Ha_SecNC.pdf', bbox_inches='tight')
plt.close()





# ################################## NV / HeII vs NIII1749] / OIII] 1663 ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# kappa=5 sequences
plt.plot(final_Z01[138:200,NIII1749]/final_Z01[138:200,OIII1663],final_Z01[138:200,NV]/final_Z01[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,NIII1749]/final_Z01[138,OIII1663],final_Z01[138,NV]/final_Z01[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,NIII1749]/final_Z01[199,OIII1663],final_Z01[199,NV]/final_Z01[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,NIII1749]/final_Z01[238:300,OIII1663],final_Z01[238:300,NV]/final_Z01[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,NIII1749]/final_Z01[238,OIII1663],final_Z01[238,NV]/final_Z01[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,NIII1749]/final_Z01[299,OIII1663],final_Z01[299,NV]/final_Z01[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,NIII1749]/final_Z01[338:400,OIII1663],final_Z01[338:400,NV]/final_Z01[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,NIII1749]/final_Z01[338,OIII1663],final_Z01[338,NV]/final_Z01[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,NIII1749]/final_Z01[399,OIII1663],final_Z01[399,NV]/final_Z01[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,NIII1749]/final_Z01[438:500,OIII1663],final_Z01[438:500,NV]/final_Z01[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,NIII1749]/final_Z01[438,OIII1663],final_Z01[438,NV]/final_Z01[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,NIII1749]/final_Z01[499,OIII1663],final_Z01[499,NV]/final_Z01[499,HeII],'g',marker='p', markersize=4)

# MB
plt.plot(final_Z01[38:100,NIII1749]/final_Z01[38:100,OIII1663],final_Z01[38:100,NV]/final_Z01[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,NIII1749]/final_Z01[38,OIII1663],final_Z01[38,NV]/final_Z01[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,NIII1749]/final_Z01[99,OIII1663],final_Z01[99,NV]/final_Z01[99,HeII],'k', marker='p', markersize=4)

#Data
plt.plot(NIII_SDSS/OIII1663_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NIII1749_RGs/OIII1663_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(NIII1750_1068/OIII1663_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('NIII] $\\lambda$1749 / OIII] $\\lambda$1663')
plt.ylabel('NV $\\lambda$1240 / HeII $\\lambda$1640')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,NIII1749]/final_Z05[38:100,OIII1663],final_Z05[38:100,NV]/final_Z05[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,NIII1749]/final_Z05[38,OIII1663],final_Z05[38,NV]/final_Z05[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,NIII1749]/final_Z05[99,OIII1663],final_Z05[99,NV]/final_Z05[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,NIII1749]/final_Z05[138:200,OIII1663],final_Z05[138:200,NV]/final_Z05[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,NIII1749]/final_Z05[138,OIII1663],final_Z05[138,NV]/final_Z05[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,NIII1749]/final_Z05[199,OIII1663],final_Z05[199,NV]/final_Z05[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,NIII1749]/final_Z05[238:300,OIII1663],final_Z05[238:300,NV]/final_Z05[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,NIII1749]/final_Z05[238,OIII1663],final_Z05[238,NV]/final_Z05[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,NIII1749]/final_Z05[299,OIII1663],final_Z05[299,NV]/final_Z05[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,NIII1749]/final_Z05[338:400,OIII1663],final_Z05[338:400,NV]/final_Z05[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,NIII1749]/final_Z05[338,OIII1663],final_Z05[338,NV]/final_Z05[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,NIII1749]/final_Z05[399,OIII1663],final_Z05[399,NV]/final_Z05[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,NIII1749]/final_Z05[438:500,OIII1663],final_Z05[438:500,NV]/final_Z05[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,NIII1749]/final_Z05[438,OIII1663],final_Z05[438,NV]/final_Z05[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,NIII1749]/final_Z05[499,OIII1663],final_Z05[499,NV]/final_Z05[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(NIII_SDSS/OIII1663_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NIII1749_RGs/OIII1663_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(NIII1750_1068/OIII1663_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('NIII] $\\lambda$1749 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,NIII1749]/final_Z1[38:100,OIII1663],final_Z1[38:100,NV]/final_Z1[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,NIII1749]/final_Z1[38,OIII1663],final_Z1[38,NV]/final_Z1[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,NIII1749]/final_Z1[99,OIII1663],final_Z1[99,NV]/final_Z1[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,NIII1749]/final_Z1[138:200,OIII1663],final_Z1[138:200,NV]/final_Z1[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,NIII1749]/final_Z1[138,OIII1663],final_Z1[138,NV]/final_Z1[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,NIII1749]/final_Z1[199,OIII1663],final_Z1[199,NV]/final_Z1[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,NIII1749]/final_Z1[238:300,OIII1663],final_Z1[238:300,NV]/final_Z1[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,NIII1749]/final_Z1[238,OIII1663],final_Z1[238,NV]/final_Z1[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,NIII1749]/final_Z1[299,OIII1663],final_Z1[299,NV]/final_Z1[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,NIII1749]/final_Z1[338:400,OIII1663],final_Z1[338:400,NV]/final_Z1[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,NIII1749]/final_Z1[338,OIII1663],final_Z1[338,NV]/final_Z1[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,NIII1749]/final_Z1[399,OIII1663],final_Z1[399,NV]/final_Z1[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,NIII1749]/final_Z1[438:500,OIII1663],final_Z1[438:500,NV]/final_Z1[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,NIII1749]/final_Z1[438,OIII1663],final_Z1[438,NV]/final_Z1[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,NIII1749]/final_Z1[499,OIII1663],final_Z1[499,NV]/final_Z1[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(NIII_SDSS/OIII1663_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NIII1749_RGs/OIII1663_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(NIII1750_1068/OIII1663_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('NIII] $\\lambda$1749 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,NIII1749]/final_Z2[38:100,OIII1663],final_Z2[38:100,NV]/final_Z2[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,NIII1749]/final_Z2[38,OIII1663],final_Z2[38,NV]/final_Z2[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,NIII1749]/final_Z2[99,OIII1663],final_Z2[99,NV]/final_Z2[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,NIII1749]/final_Z2[138:200,OIII1663],final_Z2[138:200,NV]/final_Z2[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,NIII1749]/final_Z2[138,OIII1663],final_Z2[138,NV]/final_Z2[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,NIII1749]/final_Z2[199,OIII1663],final_Z2[199,NV]/final_Z2[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,NIII1749]/final_Z2[238:300,OIII1663],final_Z2[238:300,NV]/final_Z2[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,NIII1749]/final_Z2[238,OIII1663],final_Z2[238,NV]/final_Z2[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,NIII1749]/final_Z2[299,OIII1663],final_Z2[299,NV]/final_Z2[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,NIII1749]/final_Z2[338:400,OIII1663],final_Z2[338:400,NV]/final_Z2[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,NIII1749]/final_Z2[338,OIII1663],final_Z2[338,NV]/final_Z2[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,NIII1749]/final_Z2[399,OIII1663],final_Z2[399,NV]/final_Z2[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,NIII1749]/final_Z2[438:500,OIII1663],final_Z2[438:500,NV]/final_Z2[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,NIII1749]/final_Z2[438,OIII1663],final_Z2[438,NV]/final_Z2[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,NIII1749]/final_Z2[499,OIII1663],final_Z2[499,NV]/final_Z2[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(NIII_SDSS/OIII1663_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NIII1749_RGs/OIII1663_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(NIII1750_1068/OIII1663_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('NIII] $\\lambda$1749 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# MB
plt.plot(final_Z3[38:100,NIII1749]/final_Z3[38:100,OIII1663],final_Z3[38:100,NV]/final_Z3[38:100,HeII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,NIII1749]/final_Z3[38,OIII1663],final_Z3[38,NV]/final_Z3[38,HeII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,NIII1749]/final_Z3[99,OIII1663],final_Z3[99,NV]/final_Z3[99,HeII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z3[138:200,NIII1749]/final_Z3[138:200,OIII1663],final_Z3[138:200,NV]/final_Z3[138:200,HeII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,NIII1749]/final_Z3[138,OIII1663],final_Z3[138,NV]/final_Z3[138,HeII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,NIII1749]/final_Z3[199,OIII1663],final_Z3[199,NV]/final_Z3[199,HeII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,NIII1749]/final_Z3[238:300,OIII1663],final_Z3[238:300,NV]/final_Z3[238:300,HeII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,NIII1749]/final_Z3[238,OIII1663],final_Z3[238,NV]/final_Z3[238,HeII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,NIII1749]/final_Z3[299,OIII1663],final_Z3[299,NV]/final_Z3[299,HeII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,NIII1749]/final_Z3[338:400,OIII1663],final_Z3[338:400,NV]/final_Z3[338:400,HeII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,NIII1749]/final_Z3[338,OIII1663],final_Z3[338,NV]/final_Z3[338,HeII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,NIII1749]/final_Z3[399,OIII1663],final_Z3[399,NV]/final_Z3[399,HeII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,NIII1749]/final_Z3[438:500,OIII1663],final_Z3[438:500,NV]/final_Z3[438:500,HeII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,NIII1749]/final_Z3[438,OIII1663],final_Z3[438,NV]/final_Z3[438,HeII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,NIII1749]/final_Z3[499,OIII1663],final_Z3[499,NV]/final_Z3[499,HeII],'g',marker='p', markersize=4)

#Data
plt.plot(NIII_SDSS/OIII1663_SDSS, NV_SDSS/HeII_SDSS, '.',  color='orange')
plt.plot(NIII1749_RGs/OIII1663_RGs, NV_RGs/HeII_RGs, '*', color='fuchsia')
plt.plot(NIII1750_1068/OIII1663_1068, NV_1068/HeII_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('NIII] $\\lambda$1749 / OIII] $\\lambda$1663')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1.9),10**(1.4)); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.6),10**(1.2)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='lower left')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/NV_HeII_vs_NIII1749_OIII1663_SecNC.pdf', bbox_inches='tight')
plt.close()






# ################################## [OIII] / Hb vs [OIII] 4363 / [OIII] ##################################
fig,ax=plt.subplots(1,5,figsize=(14,4))
ax=plt.subplot(1,5,1)
# MB
plt.plot(final_Z01[38:100,OIII4363]/final_Z01[38:100,OIII],final_Z01[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z01[38,OIII4363]/final_Z01[38,OIII],final_Z01[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z01[99,OIII4363]/final_Z01[99,OIII],final_Z01[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z01[138:200,OIII4363]/final_Z01[138:200,OIII],final_Z01[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z01[138,OIII4363]/final_Z01[138,OIII],final_Z01[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z01[199,OIII4363]/final_Z01[199,OIII],final_Z01[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z01[238:300,OIII4363]/final_Z01[238:300,OIII],final_Z01[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z01[238,OIII4363]/final_Z01[238,OIII],final_Z01[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z01[299,OIII4363]/final_Z01[299,OIII],final_Z01[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z01[338:400,OIII4363]/final_Z01[338:400,OIII],final_Z01[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z01[338,OIII4363]/final_Z01[338,OIII],final_Z01[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z01[399,OIII4363]/final_Z01[399,OIII],final_Z01[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z01[438:500,OIII4363]/final_Z01[438:500,OIII],final_Z01[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z01[438,OIII4363]/final_Z01[438,OIII],final_Z01[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z01[499,OIII4363]/final_Z01[499,OIII],final_Z01[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OIII4363_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OIII4363_RGs/OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(OIII4363_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.ylabel('[OIII] $\\lambda$5007 / H$\\beta$')
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.1Z$_{\\odot}$')

fig.subplots_adjust(wspace=0.3)

ax=plt.subplot(1,5,2)
# MB
plt.plot(final_Z05[38:100,OIII4363]/final_Z05[38:100,OIII],final_Z05[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z05[38,OIII4363]/final_Z05[38,OIII],final_Z05[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z05[99,OIII4363]/final_Z05[99,OIII],final_Z05[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z05[138:200,OIII4363]/final_Z05[138:200,OIII],final_Z05[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z05[138,OIII4363]/final_Z05[138,OIII],final_Z05[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z05[199,OIII4363]/final_Z05[199,OIII],final_Z05[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z05[238:300,OIII4363]/final_Z05[238:300,OIII],final_Z05[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z05[238,OIII4363]/final_Z05[238,OIII],final_Z05[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z05[299,OIII4363]/final_Z05[299,OIII],final_Z05[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z05[338:400,OIII4363]/final_Z05[338:400,OIII],final_Z05[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z05[338,OIII4363]/final_Z05[338,OIII],final_Z05[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z05[399,OIII4363]/final_Z05[399,OIII],final_Z05[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z05[438:500,OIII4363]/final_Z05[438:500,OIII],final_Z05[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z05[438,OIII4363]/final_Z05[438,OIII],final_Z05[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z05[499,OIII4363]/final_Z05[499,OIII],final_Z05[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OIII4363_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OIII4363_RGs/OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(OIII4363_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=0.5Z$_{\\odot}$')


ax=plt.subplot(1,5,3)
# MB
plt.plot(final_Z1[38:100,OIII4363]/final_Z1[38:100,OIII],final_Z1[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z1[38,OIII4363]/final_Z1[38,OIII],final_Z1[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z1[99,OIII4363]/final_Z1[99,OIII],final_Z1[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z1[138:200,OIII4363]/final_Z1[138:200,OIII],final_Z1[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z1[138,OIII4363]/final_Z1[138,OIII],final_Z1[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z1[199,OIII4363]/final_Z1[199,OIII],final_Z1[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z1[238:300,OIII4363]/final_Z1[238:300,OIII],final_Z1[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z1[238,OIII4363]/final_Z1[238,OIII],final_Z1[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z1[299,OIII4363]/final_Z1[299,OIII],final_Z1[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z1[338:400,OIII4363]/final_Z1[338:400,OIII],final_Z1[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z1[338,OIII4363]/final_Z1[338,OIII],final_Z1[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z1[399,OIII4363]/final_Z1[399,OIII],final_Z1[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z1[438:500,OIII4363]/final_Z1[438:500,OIII],final_Z1[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z1[438,OIII4363]/final_Z1[438,OIII],final_Z1[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z1[499,OIII4363]/final_Z1[499,OIII],final_Z1[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OIII4363_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OIII4363_RGs/OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(OIII4363_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=Z$_{\\odot}$')


ax=plt.subplot(1,5,4)
# MB
plt.plot(final_Z2[38:100,OIII4363]/final_Z2[38:100,OIII],final_Z2[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z2[38,OIII4363]/final_Z2[38,OIII],final_Z2[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z2[99,OIII4363]/final_Z2[99,OIII],final_Z2[99,OIII],'k', marker='p', markersize=4)

# kappa=5 sequences
plt.plot(final_Z2[138:200,OIII4363]/final_Z2[138:200,OIII],final_Z2[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z2[138,OIII4363]/final_Z2[138,OIII],final_Z2[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z2[199,OIII4363]/final_Z2[199,OIII],final_Z2[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z2[238:300,OIII4363]/final_Z2[238:300,OIII],final_Z2[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z2[238,OIII4363]/final_Z2[238,OIII],final_Z2[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z2[299,OIII4363]/final_Z2[299,OIII],final_Z2[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z2[338:400,OIII4363]/final_Z2[338:400,OIII],final_Z2[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z2[338,OIII4363]/final_Z2[338,OIII],final_Z2[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z2[399,OIII4363]/final_Z2[399,OIII],final_Z2[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z2[438:500,OIII4363]/final_Z2[438:500,OIII],final_Z2[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z2[438,OIII4363]/final_Z2[438,OIII],final_Z2[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z2[499,OIII4363]/final_Z2[499,OIII],final_Z2[499,OIII],'g', marker='p', markersize=4)

# Data
plt.plot(OIII4363_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OIII4363_RGs/OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(OIII4363_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=2Z$_{\\odot}$')


ax=plt.subplot(1,5,5)
# kappa=5 sequences
plt.plot(final_Z3[138:200,OIII4363]/final_Z3[138:200,OIII],final_Z3[138:200,OIII],':b', linewidth=1.5, label='$\\kappa$=5')
plt.plot(final_Z3[138,OIII4363]/final_Z3[138,OIII],final_Z3[138,OIII],'b', marker='v', markersize=4)
plt.plot(final_Z3[199,OIII4363]/final_Z3[199,OIII],final_Z3[199,OIII],'b', marker='p', markersize=4)

# kappa=10 sequences
plt.plot(final_Z3[238:300,OIII4363]/final_Z3[238:300,OIII],final_Z3[238:300,OIII],'--r', linewidth=1.5, label='$\\kappa$=10')
plt.plot(final_Z3[238,OIII4363]/final_Z3[238,OIII],final_Z3[238,OIII],'r', marker='v', markersize=4)
plt.plot(final_Z3[299,OIII4363]/final_Z3[299,OIII],final_Z3[299,OIII],'r', marker='p', markersize=4)

#  kappa=20 sequences
plt.plot(final_Z3[338:400,OIII4363]/final_Z3[338:400,OIII],final_Z3[338:400,OIII], color='grey', linestyle='-', linewidth=1.5, label='$\\kappa$=20')
plt.plot(final_Z3[338,OIII4363]/final_Z3[338,OIII],final_Z3[338,OIII], color='grey', marker='v', markersize=4)
plt.plot(final_Z3[399,OIII4363]/final_Z3[399,OIII],final_Z3[399,OIII], color='grey', marker='p', markersize=4)

# kappa=40 sequences
plt.plot(final_Z3[438:500,OIII4363]/final_Z3[438:500,OIII],final_Z3[438:500,OIII],'-.g', linewidth=1.5, label='$\\kappa$=40')
plt.plot(final_Z3[438,OIII4363]/final_Z3[438,OIII],final_Z3[438,OIII],'g', marker='v', markersize=4)
plt.plot(final_Z3[499,OIII4363]/final_Z3[499,OIII],final_Z3[499,OIII],'g', marker='p', markersize=4)

# MB
plt.plot(final_Z3[38:100,OIII4363]/final_Z3[38:100,OIII],final_Z3[38:100,OIII],'k', linewidth=1.5, label='MB')
plt.plot(final_Z3[38,OIII4363]/final_Z3[38,OIII],final_Z3[38,OIII],'k', marker='v', markersize=4)
plt.plot(final_Z3[99,OIII4363]/final_Z3[99,OIII],final_Z3[99,OIII],'k', marker='p', markersize=4)

# Data
plt.plot(OIII4363_3393/OIII_3393, OIII_3393/Hb_3393, 'P', color='lawngreen')
plt.plot(OIII4363_RGs/OIII_RGs, OIII_RGs/Hb_RGs, '*', color='fuchsia')
plt.plot(OIII4363_1068/OIII_1068, OIII_1068/Hb_1068, 's', markersize=5, color='cyan')
#labels
plt.xlabel('[OIII] $\\lambda$4363 / [OIII] $\\lambda$5007')
plt.minorticks_on()
ax.set_xscale('log') #plt.xlim(10**(-1),10**1); ax.set_xscale('log')
ax.set_yscale('log') #plt.ylim(10**(-1.7),10**(1.7)); ax.set_yscale('log')
plt.title('Z=3Z$_{\\odot}$')
pylab.legend(markerscale=1, handlelength=2, handletextpad=0.5, fontsize='small', loc='best')

plt.suptitle("$\\alpha$=-1, n$_H$=100 cm$^{-3}$", size=16)
plt.subplots_adjust(top=0.85)

plt.savefig('/Users/admin/Desktop/overleaf/MNRAS/Figures/SecondaryNC/alpha-1/observationalData/OIII_Hb_vs_OIII4363_OIII_SecNC.pdf', bbox_inches='tight')
plt.close()




==> Figures/kappa_counts/HzRGs_kappa.py <==
#! /usr/bin/env python
# -*- coding: utf-8 -*-

# import some useful packages
import sys
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
import pylab
import pandas as pd
import matplotlib as mpl

fontP = FontProperties()
fontP.set_size('medium')
fontP.set_family('serif')

mpl.rcParams['axes.unicode_minus']=False

# ### --------------- read data from excel file ----------------
HzRGs_k5 = pd.read_excel('/Users/admin/Desktop/overleaf/Figures/kappa_counts/HzRGs_kappa5.xlsx')

fig,ax=plt.subplots(1,4,figsize=(18,13))

# ************************ alpha ****************************
ax=plt.subplot(2,2,1)
ax2 = HzRGs_k5['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='0'); 
for p in ax2.patches:
    ax2.annotate( str(round(p.get_height()))+' / 3', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', xytext=(42, 6), textcoords='offset points')
    plt.ylim(0,4); plt.ylabel('Counts', size = 18)
ax2.set_xticklabels(['$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1' ], size=14)
ax2.tick_params(axis='y', which='major', labelsize=14)
plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


fig.subplots_adjust(wspace=0.2)
fig.subplots_adjust(hspace=0.21)

ax=plt.subplot(2,2,2)
# ## ************************ nH ****************************
ax3 = HzRGs_k5['nH_k / nH_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='0'); 
for p in ax3.patches:
    ax3.annotate( str(round(p.get_height()))+' / 3', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', xytext=(20, 8), textcoords='offset points')
    plt.ylim(0,4); #plt.ylabel('Counts', size = 14)
    ax3.tick_params(axis='y', which='major', labelsize=14)
    ax3.set_xticklabels(['n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)<1',
                          'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1 '], size=14)

plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



ax=plt.subplot(2,2,3)
# # ### ************************ Z ****************************
out_Z = pd.cut(HzRGs_k5['Z_k / Z_MB'], bins=[0, 0.5, 0.9, 1.48, 3], include_lowest=True,
                labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
                        "0.5$< $Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ <1",
                        "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$=1",
                        "1.5$\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$2" ])#, ordered=True)

ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='40');
for p in ax1.patches:
    ax1.annotate( str(round(p.get_height()))+' / 3', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', xytext=(10, 7), textcoords='offset points')
    plt.ylim(0,8.7); plt.ylabel('Counts', size = 18); 
    ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)    
    plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ### ************************ U ****************************
# ax=plt.subplot(2,2,4)
# out_U = pd.cut(HzRGs_k5['U_k / U_MB'], bins=[0, 0.49, 0.99, 1.1, 2, 10], include_lowest=True,
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ',
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 2' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='40'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 3', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(5, 6), textcoords='offset points')
#     plt.ylim(0,4); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=5', size=24, y=0.92)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/HzRGs_k5.pdf', bbox_inches = 'tight')






# ##### ***************************************** kappa = 10 ******************************************++
# HzRGs_k10 = pd.read_excel('/Users/admin/Desktop/overleaf/HzRGs_kappa10.xlsx')

# fig,ax=plt.subplots(1,4,figsize=(18,13))

# # ************************ alpha ****************************
# ax=plt.subplot(2,2,1)
# ax2 = HzRGs_k10['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(42, 6), textcoords='offset points')
#     plt.ylim(0,6); plt.ylabel('Counts', size = 18)
# ax2.set_xticklabels(['$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ < 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1' ], size=14)
# ax2.tick_params(axis='y', which='major', labelsize=14)
# plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


# fig.subplots_adjust(wspace=0.2)
# fig.subplots_adjust(hspace=0.21)

# ax=plt.subplot(2,2,2)
# # ## ************************ nH ****************************
# ax3 = HzRGs_k10['nH_k / nH_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='0'); 
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(20, 8), textcoords='offset points')
#     plt.ylim(0,4); #plt.ylabel('Counts', size = 14)
#     ax3.tick_params(axis='y', which='major', labelsize=14)
#     ax3.set_xticklabels(['n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)<1',
#                           'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1 ',
#                           'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)>1'], size=14)

# plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,3)
# # # ### ************************ Z ****************************
# out_Z = pd.cut(HzRGs_k10['Z_k / Z_MB'], bins=[0, 0.5, 0.9, 1.48, 3], include_lowest=True,
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5$< $Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ <1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$=1",
#                         "1.5$\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$2" ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='40');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(10, 7), textcoords='offset points')
#     plt.ylim(0,4); plt.ylabel('Counts', size = 18); 
#     ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)    
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ### ************************ U ****************************
# ax=plt.subplot(2,2,4)
# out_U = pd.cut(HzRGs_k10['U_k / U_MB'], bins=[0, 0.49, 0.99, 1.1, 2, 10], include_lowest=True,
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ',
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 2' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='40'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(5, 6), textcoords='offset points')
#     plt.ylim(0,5); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=10', size=24, y=0.92)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/HzRGs_k10.pdf', bbox_inches = 'tight')





# ############ ************************ kappa = 40 ***************************************
# HzRGs_k40 = pd.read_excel('/Users/admin/Desktop/overleaf/HzRGs_kappa40.xlsx')

# fig,ax=plt.subplots(1,4,figsize=(18,13))

# # ************************ alpha ****************************
# ax=plt.subplot(2,2,1)
# ax2 = HzRGs_k40['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 2', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(60, 6), textcoords='offset points')
#     plt.ylim(0,3); plt.ylabel('Counts', size = 18)
# ax2.set_xticklabels(['$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1' ], size=14)
# ax2.tick_params(axis='y', which='major', labelsize=14)
# plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


# fig.subplots_adjust(wspace=0.2)
# fig.subplots_adjust(hspace=0.21)

# ax=plt.subplot(2,2,2)
# # ## ************************ nH ****************************
# ax3 = HzRGs_k40['nH_k / nH_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='0'); 
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 10', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(70, 8), textcoords='offset points')
#     plt.ylim(0,3); #plt.ylabel('Counts', size = 14)
#     ax3.tick_params(axis='y', which='major', labelsize=14)
#     ax3.set_xticklabels(['n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1'], size=14)

# plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,3)
# # # ### ************************ Z ****************************
# out_Z = pd.cut(HzRGs_k40['Z_k / Z_MB'], bins=[0, 0.5, 0.9, 1.48, 3], include_lowest=True,
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5$< $Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ <1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$=1",
#                         "1.5$\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$2" ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='40');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 2', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(10, 7), textcoords='offset points')
#     plt.ylim(0,2); plt.ylabel('Counts', size = 18); 
#     ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)    
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ### ************************ U ****************************
# ax=plt.subplot(2,2,4)
# out_U = pd.cut(HzRGs_k40['U_k / U_MB'], bins=[0, 0.49, 0.99, 1.1, 2, 10], include_lowest=True,
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ',
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 2' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='royalblue', rot='40'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 2', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(5, 6), textcoords='offset points')
#     plt.ylim(0,3); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=40', size=24, y=0.92)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/HzRGs_k40.pdf', bbox_inches = 'tight')



==> Figures/kappa_counts/QSO2s.py <==
#! /usr/bin/env python
# -*- coding: utf-8 -*-

# import some useful packages
import sys
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
import pylab
import pandas as pd
import matplotlib as mpl

fontP = FontProperties()
fontP.set_size('medium')
fontP.set_family('serif')

mpl.rcParams['axes.unicode_minus']=False

### --------------- read data from excel file ----------------
QSO2s = pd.read_excel('/Users/admin/Desktop/overleaf/QSO2s.xlsx')


fig,ax=plt.subplots(1,4,figsize=(18,17))

# ************************ alpha ****************************
ax=plt.subplot(2,2,1)
# # ### ************************ alpha ****************************
ax2 = QSO2s['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='0'); 
for p in ax2.patches:
    ax2.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', ha='center', xytext=(14, 7), textcoords='offset points')
    plt.ylim(0,126); plt.ylabel('Counts', size = 18)
    ax2.set_xticklabels([ '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ < 1',
                      '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1',
                      '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ > 1' ], size=14)
    ax2.tick_params(axis='y', which='major', labelsize=14)
plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


fig.subplots_adjust(wspace=0.12)
fig.subplots_adjust(hspace=0.45)


ax=plt.subplot(2,2,2)
## ************************ nH ****************************
out_nH = pd.cut(QSO2s['nH_k / nH_MB'], bins=[0, 0.0001, 0.01, 10, 100, 1000000], include_lowest=True, 
                labels=[ 'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-4}$ ',
                        '10$^{-4}$< n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-2}$ ',
                        ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1', 
                        ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) = 100',
                        ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) > 100' ])#, ordered=True)

ax3=out_nH.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50')
for p in ax3.patches:
    ax3.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', xytext=(1, 8), textcoords='offset points')
    plt.ylim(0,112); #plt.ylabel('Counts', size = 14); 
    ax3.tick_params(axis='x', which='major', labelsize=14); 
    plt.setp(ax3.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')
    ax3.tick_params(axis='y', which='major', labelsize=14)
    #ax3.set_xticklabels(ax.xaxis.get_majorticklabels(), ha='center')


plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



ax=plt.subplot(2,2,3)
# ### ************************ Z ****************************
out_Z = pd.cut(QSO2s['Z_k / Z_MB'], bins=[0, 0.499, 0.99, 1.45, 2.99, 3.01, 30], include_lowest=True, 
                labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
                        "0.5 $\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 1",
                        "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 1", 
                "1.5 < Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$ 2",
                "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 3 ",
                "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ > 3 " ])#, ordered=True)

ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50');
for p in ax1.patches:
    ax1.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', xytext=(-3, 8), textcoords='offset points')
    plt.ylim(0,76); plt.ylabel('Counts', size = 18); 
    ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)
    plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

plt.title('(c) Z', size=16, x=0.1, y=0.9)



ax=plt.subplot(2,2,4)
### ************************ U ****************************
out_U = pd.cut(QSO2s['U_k / U_MB'], bins=[0, 0.49, 0.95, 1.04, 2.01, 4, 1000], include_lowest=True, 
                labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ', 
                        '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
                        'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
                        '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',  
                        '2 < U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 4',  
                        'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ \\textgreater \,4' ])

ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50'); 
for p in ax4.patches:
    ax4.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
                color='darkslategray', va='center', xytext=(-4, 8), textcoords='offset points')
    plt.ylim(0,42); #plt.ylabel('Counts', size = 14); 
    ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
    plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

plt.title('(d) U', size=16, x=0.1, y=0.9)

plt.savefig('/Users/admin/Desktop/overleaf/Figures/QSO2s.pdf', bbox_inches = 'tight')







# ##************************ Z ****************************
# out_Z = pd.cut(QSO2s['Z_k / Z_MB'], bins=[0, 0.499, 0.99, 1.45, 2.99, 3.01, 30], include_lowest=True, 
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5 $\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 1", 
#                 "1.5 < Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$ 2",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 3 ",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ > 3 " ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', figsize=(7,6), rot='55');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(-4, 8), textcoords='offset points')
#     plt.ylim(0,76); plt.ylabel('Counts', size = 14); ax1.tick_params(axis='x', which='major', labelsize=14)
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('$Z$', size=16, x=0.1, y=0.9)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/Z_QSO2s.png', bbox_inches = 'tight')



# # ### ************************ alpha ****************************
# ax2 = QSO2s['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', figsize=(7,6), rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(5, 7), textcoords='offset points')
#     plt.ylim(0,126); plt.ylabel('Counts', size = 14)
#     ax2.set_xticklabels([ '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ < 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ > 1' ], size=14)

# plt.title('$\\alpha$', size=16, x=0.1, y=0.9)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/alpha_QSO2s.png', bbox_inches = 'tight')



# # ************************ nH ****************************
# out_nH = pd.cut(QSO2s['nH_k / nH_MB'], bins=[0, 0.0001, 0.01, 10, 100, 1000000], include_lowest=True, 
#                 labels=[ 'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-4}$ ',
#                         '10$^{-4}$< n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-2}$ ',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1', 
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) = 100',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) > 100' ])#, ordered=True)

# ax3=out_nH.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', figsize=(7,6), rot='35');
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(-4, 8), textcoords='offset points')
#     plt.ylim(0,112); plt.ylabel('Counts', size = 14); ax3.tick_params(axis='x', which='major', labelsize=14)
#     plt.setp(ax3.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('n$_H$', size=16, x=0.1, y=0.9)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/nH_QSO2s.png', bbox_inches = 'tight')



### ************************ U ****************************
# out_U = pd.cut(QSO2s['U_k / U_MB'], bins=[0, 0.49, 0.95, 1.04, 2.01, 4, 1000], include_lowest=True, 
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ', 
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',  
#                         '2 < U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 4',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 4' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', figsize=(7,6), rot='50'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 126', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(-4, 8), textcoords='offset points')
#     plt.ylim(0,42); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')
# plt.title('$U$', size=16, x=0.1, y=0.9)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/U_QSO2s.png', bbox_inches = 'tight')


==> Figures/kappa_counts/QSO2s_kappa.py <==
#! /usr/bin/env python
# -*- coding: utf-8 -*-

# import some useful packages
import sys
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
import pylab
import pandas as pd
import matplotlib as mpl

fontP = FontProperties()
fontP.set_size('medium')
fontP.set_family('serif')

mpl.rcParams['axes.unicode_minus']=False

### --------------- read data from excel file ----------------
# QSO2s = pd.read_excel('/Users/admin/Desktop/overleaf/QSO2s_kappa5.xlsx')



# fig,ax=plt.subplots(1,4,figsize=(18,17))
# # ************************ alpha ****************************
# ax=plt.subplot(2,2,1)
# # # ### ************************ alpha ****************************
# ax2 = QSO2s['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 65', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', ha='center', xytext=(20, 7), textcoords='offset points')
#     plt.ylim(0,70); plt.ylabel('Counts', size = 18)
#     ax2.set_xticklabels([ '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ < 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ > 1' ], size=14)
#     ax2.tick_params(axis='y', which='major', labelsize=14)
# plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


# fig.subplots_adjust(wspace=0.12)
# fig.subplots_adjust(hspace=0.58)


# ax=plt.subplot(2,2,2)
# ## ************************ nH ****************************
# out_nH = pd.cut(QSO2s['nH_k / nH_MB'], bins=[0, 0.0001, 0.01, 10, 100, 1000000], include_lowest=True, 
#                 labels=[ 'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-4}$ ',
#                         '10$^{-4}$< n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-2}$ ',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1', 
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) = 100',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) > 100' ])#, ordered=True)

# ax3=out_nH.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50')
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 65', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(4, 8), textcoords='offset points')
#     plt.ylim(0,60); #plt.ylabel('Counts', size = 14); 
#     ax3.tick_params(axis='x', which='major', labelsize=14); 
#     plt.setp(ax3.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')
#     ax3.tick_params(axis='y', which='major', labelsize=14)
#     #ax3.set_xticklabels(ax.xaxis.get_majorticklabels(), ha='center')


# plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,3)
# # ### ************************ Z ****************************
# out_Z = pd.cut(QSO2s['Z_k / Z_MB'], bins=[0, 0.499, 0.99, 1.45, 2.99, 3.01, 30], include_lowest=True, 
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5 $\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 1", 
#                 "1.5 < Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$ 2",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 3 ",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ > 3 " ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 65', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(0, 8), textcoords='offset points')
#     plt.ylim(0,28); plt.ylabel('Counts', size = 18); 
#     ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,4)
# ### ************************ U ****************************
# out_U = pd.cut(QSO2s['U_k / U_MB'], bins=[0, 0.49, 0.95, 1.04, 2.01, 4, 1000], include_lowest=True, 
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ', 
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',   
#                         '2 < U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 4',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 4' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 65', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(0, 8), textcoords='offset points')
#     plt.ylim(0,40); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=5', size=24, y=0.92)
# plt.savefig('/Users/admin/Desktop/overleaf/Figures/QSO2s_kappa5.pdf', bbox_inches = 'tight')





# ######## ******************************************* kappa 10 ********************************
# QSO2s_k10 = pd.read_excel('/Users/admin/Desktop/overleaf/QSO2s_kappa10.xlsx')


# fig,ax=plt.subplots(1,4,figsize=(18,17))

# # ************************ alpha ****************************
# ax=plt.subplot(2,2,1)
# # # ### ************************ alpha ****************************
# ax2 = QSO2s_k10['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 6', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', ha='center', xytext=(20, 7), textcoords='offset points')
#     plt.ylim(0,4.5); plt.ylabel('Counts', size = 18)
#     ax2.set_xticklabels([ '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ < 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ > 1' ], size=14)
#     ax2.tick_params(axis='y', which='major', labelsize=14)
# plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


# fig.subplots_adjust(wspace=0.12)
# fig.subplots_adjust(hspace=0.58)


# ax=plt.subplot(2,2,2)
# ## ************************ nH ****************************
# out_nH = pd.cut(QSO2s_k10['nH_k / nH_MB'], bins=[0, 0.0001, 0.01, 10, 100, 1000000], include_lowest=True, 
#                 labels=[ 'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-4}$ ',
#                         '10$^{-4}$< n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-2}$ ',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1', 
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) = 100',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) > 100' ])#, ordered=True)

# ax3=out_nH.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50')
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 6', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(4, 8), textcoords='offset points')
#     plt.ylim(0,4.5); #plt.ylabel('Counts', size = 14); 
#     ax3.tick_params(axis='x', which='major', labelsize=14); 
#     plt.setp(ax3.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')
#     ax3.tick_params(axis='y', which='major', labelsize=14)
#     #ax3.set_xticklabels(ax.xaxis.get_majorticklabels(), ha='center')


# plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,3)
# # ### ************************ Z ****************************
# out_Z = pd.cut(QSO2s_k10['Z_k / Z_MB'], bins=[0, 0.499, 0.99, 1.45, 2.99, 3.01, 30], include_lowest=True, 
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5 $\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 1", 
#                 "1.5 < Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$ 2",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 3 ",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ > 3 " ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 6', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(0, 8), textcoords='offset points')
#     plt.ylim(0,4.5); plt.ylabel('Counts', size = 18); 
#     ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,4)
# ### ************************ U ****************************
# out_U = pd.cut(QSO2s_k10['U_k / U_MB'], bins=[0, 0.49, 0.95, 1.04, 2.01, 4, 1000], include_lowest=True, 
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ', 
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',   
#                         '2 < U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 4',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 4' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 6', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(0, 8), textcoords='offset points')
#     plt.ylim(0,4.5); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=10', size=24, y=0.92)

# plt.savefig('/Users/admin/Desktop/overleaf/Figures/QSO2s_kappa10.pdf', bbox_inches = 'tight')






# #####************************************* k = 20 *******************************************
# QSO2s_k20 = pd.read_excel('/Users/admin/Desktop/overleaf/QSO2s_kappa20.xlsx')


# fig,ax=plt.subplots(1,4,figsize=(18,17))

# # ************************ alpha ****************************
# ax=plt.subplot(2,2,1)
# # # ### ************************ alpha ****************************
# ax2 = QSO2s_k20['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 11', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', ha='center', xytext=(20, 7), textcoords='offset points')
#     plt.ylim(0,10); plt.ylabel('Counts', size = 18)
#     ax2.set_xticklabels(['$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ > 1' ], size=14)
#     ax2.tick_params(axis='y', which='major', labelsize=14)
# plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


# fig.subplots_adjust(wspace=0.12)
# fig.subplots_adjust(hspace=0.58)


# ax=plt.subplot(2,2,2)
# ## ************************ nH ****************************
# out_nH = pd.cut(QSO2s_k20['nH_k / nH_MB'], bins=[0, 0.0001, 0.01, 10, 100, 1000000], include_lowest=True, 
#                 labels=[ 'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-4}$ ',
#                         '10$^{-4}$< n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-2}$ ',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1', 
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) = 100',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) > 100' ])#, ordered=True)

# ax3=out_nH.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50')
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 11', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(4, 8), textcoords='offset points')
#     plt.ylim(0,10); #plt.ylabel('Counts', size = 14); 
#     ax3.tick_params(axis='x', which='major', labelsize=14); 
#     plt.setp(ax3.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')
#     ax3.tick_params(axis='y', which='major', labelsize=14)
#     #ax3.set_xticklabels(ax.xaxis.get_majorticklabels(), ha='center')


# plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,3)
# # ### ************************ Z ****************************
# out_Z = pd.cut(QSO2s_k20['Z_k / Z_MB'], bins=[0, 0.499, 0.99, 1.45, 2.99, 3.01, 30], include_lowest=True, 
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5 $\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 1", 
#                 "1.5 < Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$ 2",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 3 ",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ > 3 " ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 11', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(0, 8), textcoords='offset points')
#     plt.ylim(0,10); plt.ylabel('Counts', size = 18); 
#     ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,4)
# ### ************************ U ****************************
# out_U = pd.cut(QSO2s_k20['U_k / U_MB'], bins=[0, 0.49, 0.95, 1.04, 2.01, 4, 1000], include_lowest=True, 
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ', 
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',   
#                         '2 < U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 4',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 4' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 11', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(0, 8), textcoords='offset points')
#     plt.ylim(0,4.5); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=20', size=24, y=0.92)

# plt.savefig('/Users/admin/Desktop/overleaf/Figures/QSO2s_kappa20.pdf', bbox_inches = 'tight')






# ##############********************** k=40 *******************************************
# QSO2s_k40 = pd.read_excel('/Users/admin/Desktop/overleaf/QSO2s_kappa40.xlsx')


# fig,ax=plt.subplots(1,4,figsize=(18,17))

# # ************************ alpha ****************************
# ax=plt.subplot(2,2,1)
# # # ### ************************ alpha ****************************
# ax2 = QSO2s_k40['alpha_k / alpha_MB'].value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='0'); 
# for p in ax2.patches:
#     ax2.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', ha='center', xytext=(30, 7), textcoords='offset points')
#     plt.ylim(0,5); plt.ylabel('Counts', size = 18)
#     ax2.set_xticklabels(['$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ < 1',
#                       '$\\alpha_\\kappa$ / $\\alpha_{M\!\!-\!\!B}$ = 1' ], size=14)
#     ax2.tick_params(axis='y', which='major', labelsize=14)
# plt.title('(a) $\\alpha$', size=16, x=0.1, y=0.9)


# fig.subplots_adjust(wspace=0.12)
# fig.subplots_adjust(hspace=0.58)


# ax=plt.subplot(2,2,2)
# ## ************************ nH ****************************
# out_nH = pd.cut(QSO2s_k40['nH_k / nH_MB'], bins=[0, 0.0001, 0.01, 10, 100, 1000000], include_lowest=True, 
#                 labels=[ 'n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-4}$ ',
#                         '10$^{-4}$< n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)$\leq$10$^{-2}$ ',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B)=1', 
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) = 100',
#                         ' n$_H$($\\kappa$) / n$_H$(M$\!\!-\!\!$B) > 100' ])#, ordered=True)

# ax3=out_nH.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50')
# for p in ax3.patches:
#     ax3.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(4, 8), textcoords='offset points')
#     plt.ylim(0,6); #plt.ylabel('Counts', size = 14); 
#     ax3.tick_params(axis='x', which='major', labelsize=14); 
#     plt.setp(ax3.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')
#     ax3.tick_params(axis='y', which='major', labelsize=14)
#     #ax3.set_xticklabels(ax.xaxis.get_majorticklabels(), ha='center')


# plt.title('(b) n$_H$', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,3)
# # ### ************************ Z ****************************
# out_Z = pd.cut(QSO2s_k40['Z_k / Z_MB'], bins=[0, 0.499, 0.99, 1.45, 2.99, 3.01, 30], include_lowest=True, 
#                 labels=[ "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 0.5", 
#                         "0.5 $\leq$ Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ < 1",
#                         "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 1", 
#                 "1.5 < Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ $\leq$ 2",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ = 3 ",
#                 "Z$_\\kappa$  / Z$_{M\!\!-\!\!B}$ > 3 " ])#, ordered=True)

# ax1=out_Z.value_counts(ascending=True).sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50');
# for p in ax1.patches:
#     ax1.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(2, 8), textcoords='offset points')
#     plt.ylim(0,5); plt.ylabel('Counts', size = 18); 
#     ax1.tick_params(axis='x', which='major', labelsize=14); ax1.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax1.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(c) Z', size=16, x=0.1, y=0.9)



# ax=plt.subplot(2,2,4)
# ### ************************ U ****************************
# out_U = pd.cut(QSO2s_k40['U_k / U_MB'], bins=[0, 0.49, 0.95, 1.04, 2.01, 4, 1000], include_lowest=True, 
#                 labels=[ 'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 0.5 ', 
#                         '0.5$\leq$ U$_\\kappa$ / U$_{M\!\!-\!\!B}$ < 1',
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ = 1',
#                         '1.1< U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 2',   
#                         '2 < U$_\\kappa$ / U$_{M\!\!-\!\!B}$ $\leq$ 4',  
#                         'U$_\\kappa$ / U$_{M\!\!-\!\!B}$ > 4' ])

# ax4 = out_U.value_counts().sort_index(ascending=True).plot(kind='bar', color='darkred', rot='50'); 
# for p in ax4.patches:
#     ax4.annotate( str(round(p.get_height()))+' / 5', (p.get_x()*1.01, p.get_height()),
#                 color='darkslategray', va='center', xytext=(1, 8), textcoords='offset points')
#     plt.ylim(0,2.5); #plt.ylabel('Counts', size = 14); 
#     ax4.tick_params(axis='x', which='major', labelsize=14); ax4.tick_params(axis='y', which='major', labelsize=14)
#     plt.setp(ax4.xaxis.get_majorticklabels(),rotation_mode='anchor', ha='right')

# plt.title('(d) U', size=16, x=0.1, y=0.9)
# plt.suptitle('$\\kappa$=40', size=24, y=0.92)

# plt.savefig('/Users/admin/Desktop/overleaf/Figures/QSO2s_kappa40.pdf', bbox_inches = 'tight')

